Gaia EDR3 Reveals the Substructure and Complicated Star Formation History of the Greater Taurus-Auriga Star Forming Complex

The Taurus-Auriga complex is the prototypical low-mass star forming region, and provides a unique testbed of the star formation process, which left observable imprints on the spatial, kinematic, and temporal structure of its stellar population. Taurus's rich observational history has uncovered peculiarities that suggest a complicated star forming event, such as members at large distances from the molecular clouds and evidence of an age spread. With Gaia, an in-depth study of the Taurus census is possible to confirm membership, identify substructure, and reconstruct its star formation history. We have compiled an expansive census of the greater Taurus region, identifying spatial subgroups and confirming that Taurus is substructured across stellar density. There are two populations of subgroups: clustered groups near the clouds and sparse groups spread throughout the region. The sparse groups comprise Taurus's distributed population, which is on average older than the population near the clouds, and hosts sub-populations up to 15 Myr old. The ages of the clustered groups increase with distance, suggesting that the current star formation was triggered from behind. Still, the region is kinematically coherent, and its velocity structure reflects an initial turbulent spectrum similar to Larson's Law that has been modified by dynamical relaxation. Overall, Taurus has a complicated star formation history, with at least two epochs of star formation featuring both clustered and distributed modes. Given the correlations between age and spatial distribution, Taurus might be part of a galaxy-scale star forming event that can only begin to be understood in the Gaia era.

==> anc/table1_mrt.txt <==
Title: Gaia EDR3 Reveals the Substructure and Complicated Star Formation 
       History of the Greater Taurus-Auriga Star Forming Complex 
Authors: Krolikowski D.M., Kraus A.L., Rizzuto A.C.
Table: Gaia EDR3 Census of the Taurus-Auriga Complex
================================================================================
Byte-by-byte Description of file: table1_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 29 A29    ---    Gaia      Gaia EDR3 Source ID
  31- 59 A29    ---    Name      Adopted common name
  61- 76 A16    ---    2MASSJ    2MASS Point Source Catalog ID
  78- 84 F7.4   deg    RAdeg     Gaia EDR3 Right Ascension (J2016)
  86- 92 F7.4   deg    DEdeg     Gaia EDR3 Declination (J2016)
  94- 99 F6.2   mag    Gmag      ? Gaia EDR3 G magnitude
     101 A1     ---    Internal  Object in internal Taurus list
     103 A1     ---    Kraus+17  Object in sample of Kraus+ 17
     105 A1     ---    Luhman18  Object in sample of Luhman 18
     107 A1     ---    Esplin19  Object in sample of Esplin & Luhman 19
     109 A1     ---    Galli+19  Object in sample of Galli+ 19
 111-117 F7.3   mag    Jmag      ? J band magnitude
 119-124 F6.3   mag  e_Jmag      ? Uncertainty in Jmag
     126 I1     ---  r_Jmag      ? Reference for Jmag (1)
 128-129 A2     ---  f_Jmag      Flag for Jmag (2)
 131-137 F7.3   km/s   RVel      ? Radial velocity
 139-146 F8.4   km/s e_RVel      ? Uncertainty in RVel 
 148-149 I2     ---  r_RVel      ? Reference for RVel (1)
 151-155 A5     ---    SpType    Spectral type
 157-161 F5.2   ---  e_SpType    ? Spectral type uncertainty
 163-164 I2     ---  r_SpType    ? Reference for SpType (1)
 166-168 A3     ---  f_SpType    Flag for SpType (3)
 170-176 F7.3   mag    Amag      ? Extinction in Band
 178-182 F5.2   mag  e_Amag      ? Uncertainty in Amag
     184 A1     ---    Band      ? Extinction band
 186-187 I2     ---  r_Amag      ? Reference for Amag (1)
 189-196 F8.2   pc     X         ? Galactic X position
 198-204 F7.2   pc     Y         ? Galactic Y position
 206-212 F7.2   pc     Z         ? Galactic Z position
 214-219 F6.2   km/s   U         ? Galctic U velocity
 221-226 F6.2   km/s   V         ? Galactic V velocity
 228-233 F6.2   km/s   W         ? Galactic W velocity
 235-237 A3     ---    GMM       Assigned GMM group label
 239-244 A6     ---    BinFlag   Binary system flag
 246-252 A7     ---    SysArc    System architecture overview
 254-260 A7     ---    BinRef    Binary reference (1)
--------------------------------------------------------------------------------
Note (1): 
 J photometry references:
    1 = Cutri et al. (2003) [2003yCat.2246....0C];
    2 = Esplin & Luhman (2019) [2019AJ....158...54E];
 RV references:
    1 = Wilson (1953) [1953GCRV..C......0W];
    2 = Hartmann et al. (1986) [1986ApJ...309..275H];
    3 = Walter et al. (1988) [1988AJ.....96..297W];
    4 = Reipurth et al. (1990) [1990A&A...235..197R];
    5 = Mathieu et al. (1997) [1997AJ....113.1841M];
    6 = Sartoretti et al. (1998) [1998A&A...334..592S];
    7 = Reid & Hawley (1999) [1999AJ....117..343R];
    8 = Wichmann et al. (2000) [2000A&A...359..181W];
    9 = Muzerolle et al. (2003) [2003ApJ...592..266M];
   10 = White & Basri (2003) [2003ApJ...582.1109W];
   11 = Gontcharov (2006) [2006AstL...32..759G];
   12 = White et al. (2007) [2007AJ....133.2524W];
   13 = Scelsi et al. (2008) [2008A&A...490..601S];
   14 = Nguyen et al. (2012) [2012ApJ...745..119N];
   15 = Torres et al. (2013) [2013ApJ...773...40T];
   16 = Guo et al. (2015) [2015RAA....15.1182G];
   17 = Luo et al. (2015) [2015RAA....15.1095L];
   18 = Zhong et al. (2015) [2015RAA....15.1154Z];
   19 = Kraus et al. (2017) [2017ApJ...838..150K];
   20 = Gagne et al. (2018) [2018ApJ...856...23G];
   21 = Gaia Collaboration et al. (2018a) [2018A&A...616A...1G];
   22 = Kiman et al. (2019) [2019AJ....157..231K];
   23 = Kounkel et al. (2019) [2019AJ....157..196K];
   24 = Luo et al. (2019) [2019yCat.5164....0L];
   25 = Zhong et al. (2019)  [2019ApJS..244....8Z];
   26 = This work. 
 Spectral type references:
    1 = Carr et al. (1987) [1987ApJ...321L..71C];
    2 = Walter et al. (1988) [1988AJ.....96..297W];
    3 = Kenyon & Hartmann (1995) [1995ApJS..101..117K];
    4 = Wichmann et al. (1996) [1996A&A...312..439W];
    5 = Bricen #o et al. (1999) [1999AJ....118.1354B];
    6 = Li & Hu (1998) [1998A&AS..132..173L];
    7 = Luhman & Rieke (1998) [1998ApJ...497..354L];
    8 = Bricen #o et al. (1999) [1999AJ....118.1354B];
    9 = Duchene et al. (1999)  [1999A&A...351..954D];
   10 = Gizis et al. (1999) [1999AJ....118..997G];
   11 = White et al. (1999) [1999ApJ...520..811W];
   12 = Luhman (2000) [2000ApJ...544.1044L];
   13 = Martin (2000) [2000AJ....120.2114M];
   14 = Martin et al. (2001) [2001ApJ...561L.195M];
   15 = Briceno et al. (2002) [2002ApJ...580..317B];
   16 = Duchene et al. (2002) [2002ApJ...568..771D];
   17 = Prato et al. (2002) [2002ApJ...579L..99P];
   18 = Hartigan & Kenyon (2003) [2003ApJ...583..334H];
   19 = Luhman et al. (2003) [2003ApJ...590..348L];
   20 = Walter et al. (2003) [2003AJ....125.2123W];
   21 = White & Basri (2003) [2003ApJ...582.1109W];
   22 = Abt (2004) [2004ApJS..155..175A];
   23 = Luhman (2004) [2004ApJ...617.1216L];
   24 = White & Hillenbrand (2004) [2004ApJ...616..998W];
   25 = Guieu et al. (2006) [2006A&A...446..485G];
   26 = Itoh et al. (2005) [2005ApJ...620..984I];
   27 = White & Hillenbrand (2005) [2005ApJ...621L..65W];
   28 = Luhman (2006) [2006ApJ...645..676L];
   29 = Luhman et al. (2006) [2006ApJ...647.1180L];
   30 = Slesnick et al. (2006b) [2006AJ....132.2665S];
   31 = Beck (2007) [2007AJ....133.1673B];
   32 = Scelsi et al. (2008) [2008A&A...490..601S];
   33 = Kraus & Hillenbrand (2009) [2009ApJ...704..531K];
   34 = Luhman et al. (2009a) [2009ApJ...703..399L];
   35 = Prato et al. (2009) [2009AJ....137.3931P];
   36 = Schaefer et al. (2009) [2009ApJ...701..698S];
   37 = Connelley & Greene (2010) [2010AJ....140.1214C];
   38 = Luhman et al. (2010) [2010ApJS..186..111L];
   39 = Rebull et al. (2010) [2010ApJS..186..259R];
   40 = Dahm & Lyke (2011) [2011PASP..123.1383D];
   41 = Nguyen et al. (2012) [2012ApJ...745..119N];
   42 = Andrews et al. (2013) [2013ApJ...771..129A];
   43 = Mooley et al. (2013) [2013ApJ...771..110M];
   44 = Aberasturi et al. (2014) [2014AJ....148...36A];
   45 = Davies et al. (2014) [2014MNRAS.444.1157D];
   46 = Esplin et al. (2014) [2014ApJ...784..126E];
   47 = Herczeg & Hillenbrand (2014) [2014ApJ...786...97H];
   48 = Bowler & Hillenbrand (2015) [2015ApJ...811L..30B];
   49 = Esplin & Luhman (2017) [2017AJ....154..134E];
   50 = Kraus et al. (2017) [2017ApJ...838..150K];
   51 = Luhman et al. (2017) [2017AJ....153...46L];
   52 = Luhman (2018) [2018AJ....156..271L];
   53 = Esplin & Luhman (2019) [2019AJ....158...54E];
 Extinction references:
    1 = Carr et al. (1987) [1987ApJ...321L..71C];
    2 = Kenyon & Hartmann (1995) [1995ApJS..101..117K];
    3 = Bricen #o et al. (1998) [1998AJ....115.2074B];
    4 = Luhman & Rieke (1998) [1998ApJ...497..354L];
    5 = Bricen #o et al. (1999) [1999AJ....118.1354B];
    6 = White et al. (1999) [1999ApJ...520..811W];
    7 = Martin (2000) [2000AJ....120.2114M];
    8 = Bricen #o et al. (2002) [2002ApJ...580..317B];
    9 = Hartigan & Kenyon (2003) [2003ApJ...583..334H];
   10 = White & Basri (2003) [2003ApJ...582.1109W];
   11 = White & Hillenbrand (2004) [2004ApJ...616..998W];
   12 = Itoh et al. (2005) [2005ApJ...620..984I];
   13 = Guieu et al. (2006) [2006A&A...446..485G];
   14 = Beck (2007) [2007AJ....133.1673B];
   15 = Scelsi et al. (2008) [2008A&A...490..601S];
   16 = Kraus & Hillenbrand (2009) [2009ApJ...704..531K];
   17 = Luhman et al. (2009a) [2009ApJ...703..399L];
   18 = Prato et al. (2009) [2009AJ....137.3931P];
   19 = Connelley & Greene (2010) [2010AJ....140.1214C];
   20 = Rebull et al. (2010) [2010ApJS..186..259R];
   21 = Esplin et al. (2014) [2014ApJ...784..126E];
   22 = Herczeg & Hillenbrand (2014) [2014ApJ...786...97H];
   23 = Kraus et al. (2017) [2017ApJ...838..150K];
   24 = Luhman et al. (2017) [2017AJ....153...46L];
   25 = Bai et al. (2018) [2018ApJS..235...16B];
   26 = Anders et al. (2019) [2019A&A...628A..94A];
   27 = Esplin & Luhman (2019) [2019AJ....158...54E];
 Binary references:
    1 = Leinert & Haas (1989) [1989ApJ...342L..39L];
    2 = Mathieu et al. (1989) [1989AJ.....98..987M];
    3 = Chen et al. (1990) [1990ApJ...357..224C];
    4 = Leinert et al. (1993) [1993A&A...278..129L];
    5 = Ghez et al. (1993) [1993AJ....106.2005G];
    6 = Welty (1995) [1995AJ....110..776W];
    7 = Simon et al. (1995) [1995ApJ...443..625S];
    8 = Simon et al. (1996) [1996ApJ...469..890S];
    9 = Ghez et al. (1997) [1997ApJ...490..353G];
   10 = Bricen #o et al. (1998) [1998AJ....115.2074B];
   11 = Sartoretti et al. (1998) [1998A&A...334..592S];
   12 = Woitas & Leinert (1998) [1998A&A...338..122W];
   13 = Padgett et al. (1999) [1999AJ....117.1490P];
   14 = Duchene et al. (1999) [1999A&A...351..954D];
   15 = Richichi et al. (1999) [1999A&A...346..501R];
   16 = Mathieu et al. (2000) [2000prpl.conf..703M];
   17 = White & Ghez (2001) [2001ApJ...556..265W];
   18 = Mason & Hartkopf (2001) [2001usno.book.....M];
   19 = Duchene et al. (2002) [2002ApJ...568..771D];
   20 = Smith et al. (2005) [2005A&A...431..307S];
   21 = Itoh et al. (2005) [2005ApJ...620..984I];
   22 = White & Hillenbrand (2005) [2005ApJ...621L..65W];
   23 = Kraus et al. (2006) [2006ApJ...649..306K];
   24 = Correia et al. (2006) [2006A&A...459..909C];
   25 = Boden et al. (2007) [2007ApJ...670.1214B];
   26 = Duchene et al. (2007) [2007A&A...476..229D];
   27 = Konopacky et al. (2007) [2007ApJ...663..394K];
   28 = Kraus & Hillenbrand (2007) [2007ApJ...662..413K];
   29 = Ireland & Kraus (2008) [2008ApJ...678L..59I];
   30 = Luhman et al. (2009b) [2009ApJ...691.1265L];
   31 = Kraus et al. (2011) [2011ApJ...731....8K];
   32 = Dahm & Lyke (2011) [2011PASP..123.1383D];
   33 = Kraus & Hillenbrand (2012) [2012ApJ...757..141K];
   34 = Daemgen et al. (2015) [2015ApJ...799..155D].
Note (2): 
   UL = upper limit measurement.
Note (3):
    < = Spectral type earlier than reported value
    > = Spectral type later than reported value
    : = Only has class measurement
  bin = Spectral type is in bin of range given
--------------------------------------------------------------------------------
Gaia EDR3 66665696393227904   HBC 351                       03520223+2439479 58.0094 24.6631  11.73 Y N N N N   9.797  0.019 1      6.040   0.2600 23 K5     1.00  3       0.000  0.30 V  2   107.59   24.67  -45.37   7.07 -22.67 -11.27 D4  U      AB      4      
Gaia EDR3 168834825106833792  HBC 352                       03542950+3203013 58.6230 32.0504  11.61 Y N N N N  10.084  0.021 1     10.700   1.0000 14 G0     1.00  3       0.870  0.30 V  2   257.05   82.37  -80.03  12.64  -8.99  -6.11 NM  R1     AB      4      
Gaia EDR3 168834825106833152  HBC 353                       03543017+3203043 58.6257 32.0512  11.99 Y N N N N  10.451  0.020 1     15.100   1.5000  3 G5     1.00  3       0.970  0.30 V  2   229.09   73.40  -71.32  15.90  -4.49  -6.52 NM  R2                    
Gaia EDR3 67284446561797376   HBC 354                       03543556+2537111 58.6482 25.6197  13.62 Y N N N N  11.793  0.021 1      9.900   1.5000  3 K3     1.00  3       1.180  0.30 V  2   244.31   57.14  -97.56   7.93  -5.27 -10.61 NM                        
Gaia EDR3 67284442268618496   HBC 355                       03543597+2537081 58.6499 25.6189  12.37 Y N N N N  10.812  0.021 1     10.090   0.2200 27 K0     1.00  3       0.490  0.30 V  2   427.03   99.87 -170.53   2.43  -5.80 -25.66 NM                        
Gaia EDR3 51369428065705600   [SCH2006b] J0359099+2009362   03590986+2009361 59.7911 20.1600  16.97 N Y N N N  13.479  0.033 1                        M4.75  0.50 30       0.700  0.30 V 23   109.81   15.83  -50.37                      D3                        
Gaia EDR3 51406124266249856   [SCH2006b] J0400279+2031593   04002788+2031591 60.1162 20.5331  16.83 N Y N N N  13.149  0.021 1                        M5.75  0.50 30       0.700  0.30 V 23   103.61   15.05  -46.48                      D2                        
Gaia EDR3 50447448908539264   HD 285281                     04003106+1935207 60.1295 19.5891   9.99 N Y N N N   8.264  0.021 1     16.060   0.7400 12 F9     2.50 50       1.000  0.30 V 23   122.22   16.12  -56.41  14.02  -5.91  -9.88 D2                        
Gaia EDR3 162489749661937792  HBC 356                       04031395+2552597 60.8081 25.8830  13.14 Y N N N N  10.836  0.023 1                        K4.5   2.50 50       0.100  0.30 V 23   244.57   51.37  -89.53                      NM  R1     AB      34     
Gaia EDR3 162489749658249728  HBC 357                                        60.8082 25.8834  13.29 Y N N N N                                         K3     1.00  9       0.100  0.30 V 23   244.51   51.36  -89.51                      NM  R2                    
Gaia EDR3 46622664569875840   HD 285372                     04032494+1724261 60.8540 17.4072  11.20 N Y N N N   9.562  0.020 1     15.200   2.8000 14 K3     0.80  4       0.500  0.30 V 23   106.73    9.79  -51.32  13.04  -6.70  -9.31 D3                        
Gaia EDR3 162535413754166528  HBC 358 B                                      60.9553 26.1807  14.25 N N N N N                                         M3.5   0.50 18       0.050  0.25 V  9   117.35   24.91  -42.26                      D3  R2                    
Gaia EDR3 162535413750345856  HBC 358 A                     04034930+2610520 60.9557 26.1810  13.84 N N N N Y  10.268  0.022 1     14.400   1.5000  3 M3.9   0.20 47       0.050  0.25 V 22   135.36   28.73  -48.74  16.97 -22.62  -9.20 D4  R1     AB             
Gaia EDR3 162541942104406784  XEST 06-006                   04034997+2620382 60.9583 26.3439  16.96 Y Y Y Y Y  13.280  0.030 1                        M5.25  0.25 34       0.400  0.30 V 23   131.29   28.16  -46.99                      D4                        
Gaia EDR3 162535345034688768  HBC 359                       04035084+2610531 60.9619 26.1813  13.16 N Y N N Y  10.373  0.022 1     14.400   1.5000  3 M2.8   0.20 47      -0.250  0.25 V 22   118.55   25.16  -42.68  16.22 -18.74  -9.03 D3                        
Gaia EDR3 53092225348322816   BD+21 584                     04042848+2156046 61.1187 21.9345   9.36 N Y N N N   8.419  0.024 1     15.300   1.5000  3 F8     1.00  2       0.100  0.30 V 23   109.28   16.62  -45.31  13.94  -6.18  -8.94 D4                        
Gaia EDR3 53092775104124288   HBC 360                       04043936+2158186 61.1641 21.9718  13.68 N Y N N Y  10.798  0.030 1     23.000   5.0000 25 M3.4   0.20 47       0.300  0.25 V 22   111.58   16.96  -46.14  20.62  -5.08 -12.75 D3                        
Gaia EDR3 53092775104745984   HBC 361                       04043984+2158215 61.1661 21.9726  13.86 N Y N N Y  10.939  0.026 1     16.200   1.5000  3 M3.2   0.20 47       0.400  0.25 V 22   112.78   17.14  -46.63  14.50  -6.44 -10.09 D3                        
Gaia EDR3 162641276107387136  HD 283323                     04051233+2632438 61.3015 26.5454  11.04 N Y N N N   9.781  0.021 1      7.091   0.1810 14 K2     0.80  4      -0.200  0.30 V 23   108.86   23.18  -38.17   9.70 -13.98  -2.36 D4                        
Gaia EDR3 51886335968692480   V1298 Tau                     04051959+2009256 61.3317 20.1570  10.08 N Y N N N   8.687  0.023 1     14.427   0.1870 14 K1.5   2.50 50       0.100  0.30 V 23    98.02   12.22  -42.70  12.73  -6.47  -8.94 D2                        
Gaia EDR3 53098994216894208   HBC 362                       04053087+2151106 61.3787 21.8529  13.77 N Y N N Y  10.947  0.021 1     16.700   1.5000  3 M2.7   0.20 47       0.100  0.25 V 22   112.95   16.68  -46.53  15.00  -5.76  -9.89 D3                        
Gaia EDR3 163511608280866816                                04053214+2733139 61.3840 27.5537  14.68 N N N Y Y  11.370  0.020 1     32.400   5.0000 18 M4.75  0.25 53       0.160  0.14 J 27   120.87   27.27  -40.64  31.79  -9.66 -15.74 D3                        
Gaia EDR3 53581782899290240   HD 284135                     04054057+2248121 61.4191 22.8033   9.62 N Y N N N   8.125  0.026 1     12.750   1.2100 12 G3     0.80  4       0.500  0.30 V 23                                                                         
Gaia EDR3 51914888911355776   HD 284149                     04063879+2018110 61.6617 20.3030   9.44 N Y N N N   8.479  0.043 1     12.460   0.3000 14 G1     0.80  4       0.100  0.30 V 23   106.88   13.10  -45.82  11.28  -7.24  -7.51 D2                        
Gaia EDR3 164265220422661760                                04064263+2902014 61.6777 29.0337  15.40 N N N Y Y  11.830  0.020 1     12.000   5.0000 25 M4.5   0.50 53       0.370  0.10 J 27   151.10   36.58  -47.30  13.81 -13.03  -6.96 D4                        
Gaia EDR3 162259814291151616                                04064443+2540182 61.6852 25.6717  16.34 N N Y Y Y  12.700  0.020 1                        M5.75  0.25 46       0.000  0.14 J 21   140.68   27.63  -50.21                      D4                        
Gaia EDR3 162260226605718784  V1195 Tau B                                    61.7140 25.6910  11.82 N N N Y N                      16.010   0.2000 14 K6.5   1.00 41                          163.49   32.09  -58.25  17.92 -16.56  -7.01 D4  R2                    
Gaia EDR3 162260226608005120  V1195 Tau A                   04065134+2541282 61.7141 25.6913  12.04 N Y Y Y Y   8.767  0.021 1     16.010   0.2000 14 K6.5   2.50 50       1.300  0.30 V 23   146.79   28.82  -52.30  16.96 -13.21  -7.93 D4  R1     AB             
Gaia EDR3 162259951730099968                                04065364+2540368 61.7236 25.6768  16.09 N N N Y Y  12.400  0.020 1     10.000   5.0000 25 M5.5   0.50 53       0.140  0.10 J 27   139.54   27.35  -49.72  11.74 -15.02  -5.34 D4                        
Gaia EDR3 53515017631040384   [SCH2006b] J0407350+2237396   04073502+2237394 61.8959 22.6276  15.69 N Y N N N  12.160  0.024 1     15.400   2.5000 19 M4.8   0.20 47       0.800  0.25 V 22   115.35   17.54  -45.47  13.85  -6.52  -9.75 D3                        
Gaia EDR3 46843632046026240   HD 285458                     04075399+1750258 61.9751 17.8403  11.11 N Y N N N   9.586  0.023 1     12.470   0.3400 14 K4     0.80  4      -0.100  0.30 V 23   110.34    9.26  -50.48   9.54 -28.67 -14.27 D2                        
Gaia EDR3 163926914439144320  L06-01                        04080782+2807280 62.0326 28.1244  15.91 Y Y N N Y  12.444  0.023 1      2.000   5.0000 25 M3.75  0.25 28       0.700  0.30 V 23   210.54   47.48  -67.43   1.24  -7.89  -8.51 D6  U      AB      31     
Gaia EDR3 51832421242688128   V1196 Tau                     04081300+1956393 62.0542 19.9442  12.36 N Y N N N  10.184  0.020 1     43.880   0.1900 27 K2     0.80  4       2.100  0.30 V 23   391.54   44.13 -167.48  42.52 -29.22 -19.99 NM                        
Gaia EDR3 46008862202068480   V1304 Tau                     04091700+1716081 62.3209 17.2689  12.54 N Y N N N   9.958  0.023 1     16.100   1.3000 14 M1     0.50 50       0.500  0.30 V 23   118.05    8.43  -54.30  14.85  -9.83  -7.72 D2                        
Gaia EDR3 150137251917639680  V1306 Tau                     04095113+2446211 62.4632 24.7723  12.56 N Y N N N  10.099  0.021 1     12.330   0.1700 14 M1.5   0.50 50       0.100  0.30 V 23    87.56   15.29  -31.35  13.21 -18.73  -9.07 D4                        
Gaia EDR3 163033385145070464                                04110081+2717163 62.7535 27.2877  21.07 N N Y Y Y  16.121  0.084 1                        M9.5   0.50 49       0.000  0.10 J 27                                                                         
Gaia EDR3 52751101863760256                                 04110570+2216313 62.7738 22.2753  13.85 N Y N N N  10.930  0.021 1                        M3.5   0.50 50       0.200  0.30 V 23   113.92   15.55  -44.01                      D3                        
Gaia EDR3 150073682105601408                                04124068+2438157 63.1696 24.6376  14.56 N N Y Y Y  11.150  0.020 1                        M4     0.50 46       0.390  0.10 J 21   137.42   22.59  -48.11                      D4                        
Gaia EDR3 48841131139979904   V1307 Tau                     04125064+1936581 63.2109 19.6160  12.20 N Y N N N   9.994  0.028 1     16.370   0.3800 14 K4.5   2.50 50       0.300  0.30 V 23   112.28   10.56  -46.59  14.38  -6.60  -9.67 D3                        
Gaia EDR3 163246832135164544  LkCa 1                        04131414+2819108 63.3090 28.3195  12.52 Y Y Y Y Y   9.640  0.020 1      8.990   0.1760 23 M3.6   0.20 47       0.450  0.25 V 22   119.41   25.44  -35.96   9.53 -12.37  -8.83 C2                        
Gaia EDR3 163233981593016064  Anon 1                        04132722+2816247 63.3635 28.2734  12.20 Y Y Y Y Y   8.830  0.030 1     21.900   0.2770 23 M0.5   0.50 47       2.200  0.25 V 22   127.41   26.98  -38.36  21.72 -10.60 -12.71 C2  U      AB      31     
Gaia EDR3 163229544890946944  IRAS 04108+2803               04135328+2811233 63.4721 28.1897  20.39 Y N Y Y Y  13.640  0.020 1     15.300   0.2700 23 M5     0.50 51       4.230  0.30 J 24   159.54   33.40  -47.98  16.01 -15.26 -11.44 D4                        
Gaia EDR3 165563674934601856  IRAS 04108+2910               04135737+2918193 63.4891 29.3053  15.08 Y N Y Y Y  11.310  0.020 1                        M3     0.50 36       0.850  0.10 J 24   111.78   25.08  -32.01                      D4                        
Gaia EDR3 163182888662060928  L04-01                        04141188+2811535 63.5496 28.1981  17.28 Y N Y Y Y  13.160  0.020 1     14.370  29.7700 24 M6.25  0.50 23       0.620  0.10 J 24   122.20   25.49  -36.61  14.50 -11.44 -10.60 C2                        
Gaia EDR3 163184366130809984  V773 Tau                      04141291+2812124 63.5539 28.2033   9.99 Y N Y Y Y   7.490  0.020 1     16.000   2.5000 11 K4     1.00 47       0.950  0.25 V 22   112.29   23.42  -33.63  15.64 -11.18 -12.37 D4  U      AabBC   6,25   
Gaia EDR3 163184366130809472  FM Tau                        04141358+2812492 63.5566 28.2135  13.58 Y N Y Y Y  10.330  0.020 1     13.800   0.9000 20 M4.5   0.20 47       0.350  0.25 V 22   123.21   25.71  -36.88  14.10 -12.25 -10.41 C2                        
Gaia EDR3 164738521519622656  FN Tau                        04141458+2827580 63.5609 28.4660  12.79 Y N Y Y Y   9.470  0.020 1     15.400   0.0873 23 M3.5   0.20 47       1.150  0.25 V 22   121.68   25.81  -36.02  15.86 -11.66  -9.99 C2                        
Gaia EDR3 163184091252903936  CW Tau                        04141700+2810578 63.5709 28.1826  12.77 Y N Y Y Y   9.560  0.020 1     16.400   0.4300 23 K3     1.00 47       1.800  0.25 V 22   123.36   25.67  -36.95  16.50 -11.40 -11.03 C2                        
Gaia EDR3 163181342473839744  CIDA 1                        04141760+2806096 63.5734 28.1026  15.66 Y N Y Y Y  11.730  0.020 1     15.200   0.1390 23 M4.5   0.20 47       3.000  0.25 V 22   125.36   25.95  -37.67  15.42 -11.86 -10.59 C2                        
Gaia EDR3 163181308112262400  MHO 1                         04142626+2806032 63.6095 28.1008  19.37 Y N Y Y Y  12.470  0.030 1                        M2.5   0.50  5       4.170       V  3   125.62   25.95  -37.69                      C2  R1     ABab    10     
Gaia EDR3 163178353176600448  MHO 2                         04142639+2805597 63.6101 28.0998  17.04 Y N Y Y Y  11.520  0.030 1                        M3.5   1.00 24       4.580       V  3   122.10   25.22  -36.64                      C2  U, R2          31     
Gaia EDR3 46084797223979776   RX J0414.4+1742               04143022+1742444 63.6260 17.7123  13.66 N Y N N N  10.737  0.022 1     24.000   5.0000 25 M3.5   0.50 50       0.200  0.30 V 23   108.14    6.70  -46.94  21.07  -5.80 -12.66 D3                        
Gaia EDR3 163178387536338944  MHO 3                         04143054+2805147 63.6273 28.0873  16.00 Y N Y Y Y  11.180  0.020 1     17.300   0.2120 23 M2.2   0.20 47       5.300  0.25 V 22   166.97   34.42  -50.09  16.77 -14.75 -15.60 D4  U      AB      31     
Gaia EDR3 162757545164429696  FP Tau                        04144730+2646264 63.6971 26.7739  12.72 Y N Y Y Y   9.900  0.020 1     17.400   0.1870 23 M2.6   0.20 47       0.600  0.25 V 22   119.41   22.38  -37.70  17.28 -10.80 -10.27 D3                        
Gaia EDR3 163177116226018944  XEST 20-066                   04144739+2803055 63.6975 28.0514  14.26 Y Y Y Y Y  10.800  0.020 1     12.600   0.2760 23 M5.2   0.20 47      -0.150  0.25 V 22   120.43   24.67  -36.07  13.27 -13.71  -9.67 C2                        
Gaia EDR3 162758236656524416  CX Tau                        04144786+2648110 63.6995 26.8030  12.60 Y N Y Y Y   9.870  0.020 1     17.200   0.1300 23 M2.5   0.20 47       0.250  0.25 V 22   118.77   22.30  -37.45  17.05 -10.59 -10.22 D4                        
Gaia EDR3 163157325014927360  LkCa 3 A                      04144797+2752346 63.6999 27.8762  11.68 Y Y Y Y Y   8.360  0.030 1     14.970   0.2200 15 M2.4   0.20 47       0.000  0.25 V 22                                                   R1     AB      17     
Gaia EDR3 163157325016732288  LkCa 3 B                                       63.7000 27.8762  11.68 Y N N N N                      14.590   0.3500 15                                                                                         R2                    
Gaia EDR3 163183644576299264  FO Tau                        04144928+2812305 63.7054 28.2084  13.39 Y N Y Y Y   9.650  0.020 1     15.800   0.1040 23 M3.9   0.20 47       2.050  0.25 V 22   126.93   26.26  -37.76  15.71 -11.46 -11.57 C2  U      AB      5,17   
Gaia EDR3 163179006011625088  XEST 20-071 A                 04145234+2805598 63.7179 28.0998  14.05 Y Y Y Y Y   9.530  0.030 1     17.700   0.1180 23 M3.1   0.20 47       3.000  0.25 V 22   124.45   25.55  -37.17  17.78 -10.96 -10.93 C2  R1     AB             
Gaia EDR3 163179006011625216  XEST 20-071 B                                  63.7185 28.0998  15.05 Y N Y Y Y                                         M4     0.25 53                          129.75   26.64  -38.75                      C2  R2                    
Gaia EDR3 163179521407696384  CIDA 2                        04150515+2808462 63.7715 28.1460  13.65 Y Y Y Y Y  10.110  0.020 1     14.600   0.2840 23 M4.5   1.00  3       0.830  0.30 V  2   125.03   25.67  -37.18  14.95 -12.56 -10.49 C2                        
Gaia EDR3 162933230804130432                                04150651+2728136 63.7772 27.4703  12.69 N N N Y Y   9.680  0.020 1     18.130   0.8300 27 M3.25  0.25 53       0.450  0.14 J 27   125.34   24.57  -38.34  18.24 -13.35 -11.86 C2                        
Gaia EDR3 163165738856771200  KPNO-Tau 1                    04151471+2800096 63.8114 28.0025  20.10 Y Y Y Y Y  15.100  0.040 1                        M8.5   0.25 15       0.280  0.10 J 24   121.06   24.56  -36.16                      C2                        
Gaia EDR3 49340897830486912   HD 284266                     04152292+2044169 63.8455 20.7380  10.40 N Y N N N   9.123  0.032 1     13.990   0.7200 12 K0     0.80  4       0.100  0.30 V 23   113.02   11.55  -44.19  12.25  -6.05  -8.83 D3                        
Gaia EDR3 164800820022316800  L06-02                        04152409+2910434 63.8505 29.1787  18.43 Y Y Y Y Y  13.680  0.020 1                        M7     0.25 28       0.600  0.30 V 23   150.15   32.80  -42.55                      D4                        
Gaia EDR3 164773327935288320                                04153566+2847417 63.8987 28.7948  21.09 N N Y Y Y  15.848  0.069 1                        M5.5   1.00 51       1.270  0.10 J 27                                                                         
Gaia EDR3 164684340508950144  L09-01                        04153916+2818586 63.9132 28.3161  14.27 Y N Y Y Y  10.550  0.020 1     15.700   0.1110 23 M4     0.20 47       1.800  0.25 V 22   123.80   25.50  -36.32  16.19 -12.33 -10.17 C2                        
Gaia EDR3 164802984685384320                                04154131+2915078 63.9222 29.2521  16.70 N Y Y Y Y  12.745  0.022 1                        M5.75  0.50 51       0.310  0.10 J 24   142.61   31.18  -40.15                      D4                        
Gaia EDR3 164800235906367232  IRAS 04125+2902 B             04154269+2909558 63.9279 29.1655  17.44 Y N Y Y Y  12.730  0.030 1                        M6.5   0.25 51       0.500  0.14 J 24   148.98   32.38  -42.09                      D4  R2                    
Gaia EDR3 164800235906366976  IRAS 04125+2902 A             04154278+2909597 63.9283 29.1665  13.98 Y N Y Y Y  10.710  0.030 1     26.000   5.0000 18 M0.6   0.20 47       2.800  0.25 V 22   149.41   32.48  -42.21  27.23 -11.08  -9.52 D4  R1     AB             
Gaia EDR3 164801743439026048                                04154807+2911331 63.9504 29.1925  20.89 N Y Y Y Y  15.691  0.060 1                        M9     0.50 51       0.540  0.10 J 24                                                                         
Gaia EDR3 162967384383246336  L09-02                        04155799+2746175 63.9917 27.7714  15.67 Y N Y Y Y  11.740  0.020 1     15.300   0.1600 23 M5.2   0.20 47       0.600  0.25 V 22   124.14   24.53  -37.15  15.54 -12.53 -10.52 C2                        
Gaia EDR3 164474986623118592  L04-02                        04161210+2756385 64.0505 27.9439  16.15 Y N Y Y Y  12.270  0.020 1     16.400   0.1370 23 M4.75  0.25 23       0.560  0.14 J 24   125.79   25.07  -37.27  16.58 -12.63 -11.17 C2                        
Gaia EDR3 164475467657712256  2MASS J04161407+2758275 S     04161407+2758275 64.0587 27.9741  15.11 N N N Y Y  10.513  0.021 1     31.800   5.0000 18 M4.5   0.25 53       0.590  0.14 J 27   117.30   23.41  -34.70  31.23  -8.34 -14.05 C2                        
Gaia EDR3 164475467659453056  2MASS J04161407+2758275 N                      64.0587 27.9743  14.84 N N N Y N                                         M4.5   0.25 53       0.590  0.14 J 27   122.66   24.49  -36.29                      C2                        
Gaia EDR3 164676575208109568                                04161726+2817128 64.0720 28.2868  14.85 N Y Y Y Y  10.951  0.024 1     14.700   0.2950 23 M4.75  0.50 51       0.730  0.10 J 24   123.05   25.07  -35.90  15.04 -12.55 -10.58 C2                        
Gaia EDR3 164470794735041152  L06-03                        04161885+2752155 64.0786 27.8708  16.92 Y Y Y Y Y  12.550  0.020 1     12.171  16.0500 16 M6.25  0.25 28       3.000  0.30 V 23   126.16   24.98  -37.45  12.49 -13.05  -9.98 C2                        
Gaia EDR3 49366530195372416   [SCH2006b] J0416272+2053093   04162725+2053091 64.1135 20.8858  15.64 Y Y N N Y  12.050  0.022 1     19.300   0.5000 19 M5     0.50 30       0.500  0.30 V 23   127.13   12.86  -48.97  17.81  -6.37  -9.31 D4                        
Gaia EDR3 49366530195371392   RX J0416.5+2053 A             04162791+2053285 64.1163 20.8912  14.35 N Y N N N  11.054  0.021 1     14.000   5.0000 25 M5     0.50 50       0.600  0.30 V 23   127.02   12.85  -48.91  12.78  -7.01  -7.73 D4                        
Gaia EDR3 164666022471759232  LkCa 4                        04162810+2807358 64.1171 28.1265  12.07 Y Y Y Y Y   9.250  0.020 1     16.400   0.2050 23 M1.3   0.20 47       0.350  0.25 V 22   122.14   24.55  -35.81  16.24 -11.68 -11.90 C2                        
Gaia EDR3 166159747677238272  L04-03                        04163048+3037053 64.1270 30.6181  17.17 Y Y N N Y  13.618  0.023 1     15.132   7.4000 16 M4.5   0.25 23       1.000  0.30 V 23   302.42   71.03  -79.18  16.40  -8.41  -5.88 NM                        
Gaia EDR3 164783811951433856  SSTtau 041639.1+285849        04163911+2858491 64.1631 28.9803  17.14 Y N Y Y Y  12.720  0.020 1     16.700   0.2180 23 M5.5   0.25 28       0.820  0.10 J 24   183.06   38.83  -51.60  18.24 -13.72  -8.19 D4  U      AB      33     
Gaia EDR3 164698634160139264  CY Tau                        04173372+2820468 64.3906 28.3462  12.48 Y N Y Y Y   9.830  0.020 1     16.200   0.0981 23 M2.3   0.20 47       0.350  0.25 V 22   119.07   23.92  -34.16  16.45 -11.93 -10.71 C2                        
Gaia EDR3 164705368668853120  LkCa 5                        04173893+2833005 64.4123 28.5500  12.67 Y Y Y Y Y   9.970  0.020 1     16.900   0.2230 23 M2.2   0.20 47       0.050  0.25 V 22   124.56   25.34  -35.38  17.03 -12.09 -11.64 C2  U      AB      31     
Gaia EDR3 164506116546058112  KPNO-Tau 10                   04174955+2813318 64.4565 28.2254  16.51 Y N Y Y Y  11.890  0.020 1     15.400   0.3740 23 M5     0.25 19       0.450  0.10 J 24   127.25   25.26  -36.59  15.75 -13.07 -10.85 C2                        
Gaia EDR3 164702070133970944  V410 X-ray 1                  04174965+2829362 64.4569 28.4933  14.47 Y N Y Y Y  11.020  0.020 1     16.600   0.1080 23 M3.7   0.20 47       1.700  0.25 V 22   122.64   24.79  -34.85  16.59 -11.04 -11.27 C2                        
Gaia EDR3 164513022853468160  V410 X-ray 3                  04180796+2826036 64.5333 28.4342  15.72 Y Y Y Y Y  11.540  0.020 1     16.900   0.1660 23 M6.5   0.20 47       0.200  0.25 V 22   116.64   23.38  -33.12  17.05 -10.88 -10.55 C2  U      AB      23     
Gaia EDR3 150393571269837184  IRAS 04151+2512               04181078+2519574 64.5450 25.3325  12.53 Y N Y Y Y  10.740  0.020 1     18.800   0.3000 27 M0.6   0.20 47       1.000  0.25 V 22   121.86   19.23  -39.31  18.21 -11.70 -11.08 D4                        
Gaia EDR3 164519276325850752  V410 Anon 13                  04181710+2828419 64.5713 28.4782  18.12 Y N Y Y Y  12.950  0.020 1     16.200   0.1820 23 M5.75  0.25 15       1.830  0.10 J 24   119.61   24.00  -33.84  16.29 -11.60 -11.17 C2                        
Gaia EDR3 45787585487165184   HBC 372                       04182147+1658470 64.5895 16.9797  13.02 N N N N Y  11.175  0.021 1     15.818   0.1800 14 K2     1.00 47       0.650  0.25 V 22   165.13    6.59  -70.85  14.15  -8.94  -7.91 D2                        
Gaia EDR3 164409359522965120  KPNO-Tau 11                   04183030+2743208 64.6263 27.7223  15.53 Y Y Y Y Y  11.890  0.020 1     15.500   0.1910 23 M5.9   0.20 47      -0.200  0.25 V 22   119.84   22.73  -34.95  15.61 -12.96 -11.06 C2                        
Gaia EDR3 164518589131083136  V410 Tau                      04183110+2827162 64.6297 28.4544  10.33 Y Y Y Y Y   8.450  0.020 1     20.700   0.3910 23 K3     1.00  3       0.000  0.10 J 24   121.66   24.29  -34.37  20.80 -11.28 -11.75 C2  U      ABC     9,17   
Gaia EDR3 164507353496637952  DD Tau                        04183112+2816290 64.6297 28.2747  13.87 Y N Y Y Y   9.830  0.020 1     13.900   0.6000 14 M4.8   0.20 47       0.750  0.25 V 22   118.88   23.44  -33.84  13.99 -11.59 -10.49 C2  U      AB      17     
Gaia EDR3 164507594015344896  CZ Tau                        04183158+2816585 64.6316 28.2828  13.98 Y N Y Y Y  10.520  0.020 1     13.500   0.2860 23 M4.2   0.20 47       0.500  0.25 V 22                                                   U      AB      17     
Gaia EDR3 164521097391597824  IRAS 04154+2823               04183203+2831153 64.6335 28.5208  20.79 Y N Y Y Y  15.190  0.050 1                        M2.5   2.00  7       4.930  0.30 J 24                                                                         
Gaia EDR3 164515256236723584  V410 X-ray 4                  04184023+2824245 64.6677 28.4067  21.00 Y N Y Y Y  13.640  0.020 1     16.400   0.4450 23 M4     1.00  7       5.300  0.30 J 24                                                                         
Gaia EDR3 164513602672978304  V892 Tau A                    04184061+2819155 64.6693 28.3209  13.46 Y N Y Y Y   8.740  0.030 1      1.360   0.6450 23 A0     1.00 47       9.300  0.25 V 22   126.04   24.88  -35.75   1.30 -15.06 -11.02 C2  U, R1  AabB    20     
Gaia EDR3 164513606967242624  V892 Tau B                                     64.6697 28.3219  18.74 Y N Y Y Y  14.786  0.111 1                        M3     0.25 53                          123.58   24.39  -35.05                      C2  R2                    
Gaia EDR3 164513400810646912  V410 X-ray 7                  04184250+2818498 64.6771 28.3138  17.40 Y N Y Y Y  11.920  0.020 1                        M0.5   0.50  5       2.960  0.14 J 24   126.08   24.86  -35.76                      C2  U      AB      31     
Gaia EDR3 164513538249595136  Hubble 4                      04184703+2820073 64.6960 28.3353  11.65 Y Y Y Y Y   8.560  0.020 1     15.000   1.7000  2 K8.5   0.50 47       1.350  0.25 V 22   120.06   23.68  -33.99  15.31 -12.22 -10.37 C2  U      AB      31     
Gaia EDR3 164495323291866624  KPNO-Tau 2                    04185115+2814332 64.7132 28.2425  18.27 Y Y Y Y Y  13.930  0.020 1                        M7.5   0.25 15       0.200  0.10 J 24   121.10   23.71  -34.40                      C2                        
Gaia EDR3 164513572609331456  CoKu Tau 1                    04185147+2820264 64.7145 28.3406  18.35 Y N Y Y Y  12.870  0.030 1     15.200   0.2230 23 K7     1.00 24       6.800  1.50 V 11   108.19   21.33  -30.60  16.71  -9.76  -4.27 D4  U      AB      13,26  
Gaia EDR3 47316005432912256   HBC 376                       04185170+1723165 64.7154 17.3879  11.81 Y Y N N Y  10.026  0.021 1     15.500   3.0000 14 K4     1.00 47       0.250  0.25 V 22   111.54    4.94  -47.05  13.21  -6.44  -9.28 D2                        
Gaia EDR3 164494296796124416  IRAS 04158+2805               04185813+2812234 64.7423 28.2064  18.87 Y N Y Y Y  13.780  0.030 1     17.200   0.3990 23 M5.25  0.25 28       1.410  0.10 J 24   121.40   23.67  -34.49  18.03 -12.44  -8.93 C2                        
Gaia EDR3 164502062096975744  V410 X-ray 6                  04190110+2819420 64.7546 28.3282  14.86 Y N Y Y Y  10.530  0.020 1     16.000   0.2420 23 M5.9   0.20 47       1.400  0.25 V 22   120.08   23.59  -33.91  16.09 -11.97 -11.19 C2                        
Gaia EDR3 164487734085116800  KPNO-Tau 12                   04190126+2802487 64.7553 28.0467  21.09 Y N Y Y Y  16.305  0.086 1                        M9     0.25 19       0.230  0.10 J 24                                                                         
Gaia EDR3 164514053645658752  V410 X-ray 5                  04190197+2822332 64.7583 28.3758  16.96 Y N Y Y Y  11.990  0.020 1     16.000   0.3220 23 M5.5   0.50  5       1.750  0.10 J 24   123.92   24.42  -34.92  16.43 -13.08 -10.76 C2                        
Gaia EDR3 164517317820762624  FQ Tau A                      04191281+2829330 64.8033 28.4924  14.39 Y N Y Y Y  10.490  0.030 1     15.400   0.1910 23 M4.3   0.20 47       1.600  0.25 V 22                                                   R1     AB      17     
Gaia EDR3 164517313524721536  FQ Tau B                                       64.8035 28.4925  14.43 Y N Y Y Y                                         M3.5   0.50 18       1.800  0.25 V  9                                                   R2                    
Gaia EDR3 164832740220756608  BP Tau                        04191583+2906269 64.8160 29.1074  11.46 Y N Y Y Y   9.100  0.040 1     15.800   0.1310 23 M0.5   0.50 47       0.450  0.25 V 22   120.13   24.80  -32.67  16.30 -12.22 -10.59 D4                        
Gaia EDR3 164436297557793280                                04192520+2756133 64.8551 27.9369  13.86 N N N Y Y  10.490  0.020 1     13.000   5.0000 25 M3.75  0.25 53       0.200  0.14 J 27   122.74   23.32  -35.10  13.42 -13.68 -10.09 C2                        
Gaia EDR3 164504467278644096  V819 Tau                      04192625+2826142 64.8595 28.4372  12.21 Y Y Y Y Y   9.500  0.020 1     16.500   0.1230 23 K8     0.50 47       1.000  0.25 V 22   122.26   24.06  -34.20  16.65 -11.89 -11.06 C2                        
Gaia EDR3 164598303725828608  FR Tau                        04193545+2827218 64.8978 28.4560  14.90 Y N Y Y Y  10.950  0.020 1     16.200   0.3090 23 M5.3   0.20 47       0.200  0.25 V 22   118.78   23.35  -33.14  16.51 -12.03 -10.51 C2                        
Gaia EDR3 164422961683000320  LkCa 7 A                      04194127+2749484 64.9220 27.8299  11.85 Y Y Y Y Y   9.130  0.020 1     17.100   0.1350 23 M1.2   0.20 47       0.050  0.25 V 22   118.05   22.17  -33.82  17.33 -11.80 -10.19 C2  R1     AB      17     
Gaia EDR3 164422965979775616  LkCa 7 B                                       64.9221 27.8302  13.39 Y N N N N                                         M3.5   0.50 18       0.350  0.25 V  9   119.22   22.38  -34.15                      C2  R2                    
Gaia EDR3 152369363602979200  IRAS 04166+2708               04194148+2716070 64.9230 27.2685  20.81 N N Y Y Y  14.710  0.040 1                        M0          28 <                                                                                              
Gaia EDR3 164423034699251968                                04194819+2750007 64.9509 27.8334  13.40 N N N Y Y  10.570  0.020 1     16.400   0.1090 23 M3.25  0.25 53       0.030  0.14 J 27   120.85   22.66  -34.57  16.62 -12.92 -10.82 C2                        
Gaia EDR3 165327795329623936  HD 281912                     04195370+3009538 64.9738 30.1649  10.53 N Y N N N   8.392  0.019 1     23.690   0.6500 27 K1     0.80  4       2.200  0.30 V 23   350.36   76.76  -90.01  27.97 -30.81 -14.10 NM                        
Gaia EDR3 164593115404749440  L09-03                        04201611+2821325 65.0672 28.3589  17.87 Y N Y Y Y  13.780  0.030 1     16.100   0.3280 23 M6.5   0.25 34       0.240  0.14 J 24   123.45   23.87  -34.32  16.39 -12.45 -10.72 C2                        
Gaia EDR3 166295842301421952  V652 Per                      04202412+3123237 65.1005 31.3898  12.20 N Y N N N  10.454  0.023 1     13.990   0.0300 14 K4.5   2.50 50       0.300  0.30 V 23   131.49   30.82  -31.58  13.64  -6.54 -11.11 D4                        
Gaia EDR3 152349022637314176  L04-04                        04202555+2700355 65.1065 27.0098  17.02 Y N Y Y Y  12.860  0.020 1     16.500   0.3230 23 M5.25  0.25 23       0.800  0.14 J 24   155.18   27.07  -45.66  17.57 -13.62  -7.33 C8                        
Gaia EDR3 164546038266077824  IRAS 04173+2812               04202583+2819237 65.1077 28.3232  19.08 Y N Y Y Y  15.330  0.040 1                        M4     1.00 39       0.990  0.10 J 24   134.12   25.81  -37.28                      D4                        
Gaia EDR3 164445437248152832  IRAS 04171+2756               04202606+2804089 65.1087 28.0691  13.45 Y N Y Y Y  10.610  0.020 1     16.400   0.1030 23 M3.5   0.20 47       0.250  0.25 V 22   120.43   22.75  -33.85  16.51 -12.30 -11.03 C2                        
Gaia EDR3 152362491654557696  XEST 16-045                   04203918+2717317 65.1633 27.2920  13.72 Y Y Y Y Y  10.500  0.020 1     15.300   0.1700 23 M4.5   0.20 47      -0.050  0.25 V 22   124.95   22.20  -36.23  15.70 -14.22 -10.13 C6                        
Gaia EDR3 148847421699996800  [SCH2006b] J0420491+2327370   04204911+2327370 65.2047 23.4602  16.21 N Y N N N  12.073  0.025 1                        M4.25  0.50 30       1.200  0.30 V 23   153.90   19.14  -51.87                      D4                        
Gaia EDR3 165313707837610624  RX J0420.8+3009               04204982+3009155 65.2076 30.1542  14.53 N Y N N N  11.496  0.024 1     19.400   0.5000  8 K7     2.50 50       1.600  0.30 V 23                                                                         
Gaia EDR3 47446336216710784   J2-157                        04205273+1746415 65.2198 17.7781  14.86 Y Y N N Y  11.618  0.021 1     43.000   5.0000 25 M4.6   0.20 47       0.350  0.25 V 22   102.97    4.53  -42.13  38.96  -5.71 -19.00 D2                        
Gaia EDR3 152302946228152448  CFHT Tau 19                   04210795+2702204 65.2832 27.0389  18.77 Y N Y Y Y  13.860  0.020 1     16.900   0.6020 23 M5.25  0.50 25       7.340  0.80 V 13                                                                         
Gaia EDR3 152416436441091584  L09-06 B                                       65.2889 27.8436  16.55 N N N N Y                                                                                                                                 R2                    
Gaia EDR3 152416436443721728  L09-06 A                      04210934+2750368 65.2890 27.8434  15.03 Y Y Y Y Y  11.230  0.020 1     15.300   0.3410 23 M3.5   1.00 39       0.000       V 20   122.48   22.51  -34.48  15.34 -13.11 -11.32 C2  R1                    
Gaia EDR3 165259178932295552                                04212650+2952476 65.3605 29.8798  14.18 N N N Y Y  10.640  0.020 1      6.000   5.0000 25 M5.5   0.25 53       0.200  0.14 J 27   122.02   25.73  -31.18   7.33 -13.18  -6.74 D4                        
Gaia EDR3 152305248330621184  L04-05                        04213459+2701388 65.3942 27.0273  16.44 Y N Y Y Y  11.890  0.030 1     17.000   0.2300 23 M5.5   0.25 23       0.990  0.14 J 24   154.19   26.43  -44.75  18.18 -13.40  -6.78 C8                        
Gaia EDR3 152284735566828032                                04213965+2649143 65.4153 26.8205  16.90 N Y Y Y Y  12.646  0.024 1     16.500   0.6090 23 M6     0.50 51       0.420  0.10 J 24   157.53   26.52  -46.08  17.59 -14.12  -7.23 C8                        
Gaia EDR3 164530511961426176  XEST 21-026                   04214013+2814224 65.4173 28.2395  15.48 Y Y Y Y Y  11.930  0.020 1     15.500   0.2130 23 M5.75  0.25 34       0.200  0.30 V 23   117.90   22.14  -32.42  15.79 -12.34 -10.28 C2                        
Gaia EDR3 48238809222398336   IRAS 04187+1927               04214323+1934133 65.4302 19.5703  14.40 Y N Y Y Y  10.190  0.020 1     20.000   5.0000 25 M2.4   0.20 47       3.100  0.25 V 22   135.84    9.13  -52.02  18.62  -8.21  -8.79 C1                        
Gaia EDR3 152293149405058816  CFHT Tau 10                   04214631+2659296 65.4430 26.9914  18.65 Y N Y Y Y  13.820  0.020 1     17.100   0.4100 23 M6.25  0.50 25       3.590  0.80 V 13   153.60   26.17  -44.55  18.12 -13.91  -7.62 C8                        
Gaia EDR3 152291160837987456  L06-05                        04215450+2652315 65.4772 26.8754  21.00 Y Y Y Y Y  15.540  0.040 1                        M8.5   0.25 28       1.020  0.10 J 24                                                                         
Gaia EDR3 152280165721635968                                04215482+2642372 65.4785 26.7103  16.03 N Y Y Y Y  12.315  0.020 1     16.300   0.4200 23 M5     0.50 51       0.420  0.10 J 24   152.14   25.27  -44.58  17.30 -13.02  -6.76 C8                        
Gaia EDR3 152511475478780416  DE Tau                        04215563+2755060 65.4819 27.9183  11.91 Y N Y Y Y   9.180  0.020 1     14.900   0.0839 23 M2.3   0.20 47       0.350  0.25 V 22   121.18   22.13  -33.70  15.44 -14.09 -10.03 C2                        
Gaia EDR3 164551162164119424  RY Tau                        04215740+2826355 65.4892 28.4431  10.71 Y N Y Y Y   7.160  0.020 1     16.500   2.4000  2 G0     1.00 47       1.850  0.25 V 22   130.55   24.77  -35.45  16.86 -14.17 -11.70 C6                        
Gaia EDR3 164536250037820160  HD 283572                     04215884+2818066 65.4952 28.3017   8.80 Y N Y Y Y   7.410  0.030 1     14.220   0.9400 14 G4     1.00 47       0.500  0.25 V 22   120.02   22.53  -32.79  14.58 -12.98 -10.25 C2                        
Gaia EDR3 48192969034959232   T Tau                         04215943+1932063 65.4977 19.5351   9.67 Y N Y Y Y   7.240  0.020 1     19.300   0.3000 14 K0     1.00 47       1.250  0.25 V 22   134.57    8.87  -51.46  18.71 -11.71  -7.01 C1  U      AabB    17,19  
Gaia EDR3 152292187332155008  FS Tau                        04220217+2657304 65.5091 26.9584  14.47 Y N Y Y Y  10.700  0.030 1     17.900   0.2350 23 M2.4   0.20 47       2.950  0.25 V 22   125.95   21.31  -36.47  18.55  -9.27  -6.32 C6  U      AB      3,17   
Gaia EDR3 164550882989640192  LkCa 21                       04220313+2825389 65.5132 28.4274  12.31 Y Y Y Y Y   9.460  0.020 1     16.300   0.2740 23 M2.5   0.20 47       0.300  0.25 V 22   111.34   21.08  -30.23  16.65 -11.32  -9.65 C2  U      AB      31     
Gaia EDR3 48193213849576320   RX J0422.1+1934               04220496+1934483 65.5207 19.5801  14.04 N Y Y Y Y  10.096  0.020 1     50.000   5.0000 25 M3.5   0.50 50       2.100  0.30 V 23   134.65    8.92  -51.37  46.75  -6.90 -19.08 C1                        
Gaia EDR3 48193316928788352   XEST 01-062                   04221332+1934392 65.5555 19.5775  17.47 Y Y Y Y Y  12.860  0.020 1                        M8.5   0.25 28       0.900  0.30 V 23   129.78    8.54  -49.45                      C1                        
Gaia EDR3 152293359861143040  XEST 11-078                   04221568+2657060 65.5654 26.9516  17.54 Y N Y Y Y  13.810  0.020 1     15.600   0.3200 23 M0.7   0.20 47       1.550  0.25 V 22   282.15   47.53  -81.52  18.14 -31.14 -11.84 NM                        
Gaia EDR3 150501362066641664  CFHT Tau 14                   04221644+2549118 65.5686 25.8199  17.58 Y Y Y Y Y  13.060  0.020 1     14.600   0.9660 23 M7.75  0.50 25       0.570  0.80 V 13   140.28   21.44  -42.48  15.75 -15.15  -6.24 D4                        
Gaia EDR3 152288824375681536  CFHT Tau 21                   04221675+2654570 65.5699 26.9158  16.10 Y N Y Y Y  11.580  0.020 1     15.900   0.2340 23 M1.5   0.20 47       3.750  0.25 V 22   148.78   24.98  -43.04  16.97 -13.36  -6.78 C8                        
Gaia EDR3 152099055539792000  XEST 11-087                   04222404+2646258 65.6003 26.7738  15.00 Y Y Y Y Y  11.090  0.020 1     16.900   0.2340 23 M3     2.00 32       2.000  0.20 V 15   149.10   24.69  -43.34  18.02 -13.48  -6.71 C8                        
Gaia EDR3 3311988305743428224 LH 0419+15                    04223075+1526310 65.6282 15.4419  18.72 Y N N N N  14.364  0.031 1     18.000   1.5000  7 M6.5   0.50 51       0.510  0.10 J 24   246.51    1.31 -106.83  16.52  -5.02  -7.13 NM                        
Gaia EDR3 152098299625634816  IRAS 04196+2638               04224786+2645530 65.6996 26.7646  15.95 Y N Y Y Y  11.590  0.020 1     16.500   0.2610 23 M1     0.25 29       1.970  0.10 J 24   145.75   23.96  -42.19  17.50 -12.80  -6.62 C8                        
Gaia EDR3 149525098819498752                                04225416+2439538 65.7258 24.6648  13.33 N N Y Y Y   9.650  0.020 1                        M5     0.50 44       0.370  0.14 J 27   120.48   16.28  -37.95                      D3                        
Gaia EDR3 164559030544339584  HD 27659 A                    04225462+2823540 65.7275 28.3983   8.43 Y N N N N   7.874        1 UL  26.200   1.2000  1 A3          43       1.500       V 20   173.39   32.33  -46.66  20.82   9.52 -19.13 D4  R1     AB      18     
Gaia EDR3 164559030544339456  HD 27659 B                    04225469+2823580 65.7278 28.3995  10.08 Y N N N N   7.921  0.077 1                                                                172.88   32.24  -46.52                      D4  R2                    
Gaia EDR3 152516079683687680  L06-18                        04230607+2801194 65.7754 28.0220  16.18 Y N Y Y Y  12.240  0.020 1     15.800   0.1860 23 M6     0.25 29       0.080  0.10 J 24   122.19   22.09  -33.37  16.04 -13.14 -10.72 C2                        
Gaia EDR3 152518828462749440  IRAS 04200+2759               04230776+2805573 65.7824 28.0992  17.15 Y N Y Y Y  13.180  0.020 1                        M2     1.00 39       1.410  0.10 J 24   124.37   22.61  -33.83                      C6                        
Gaia EDR3 152082219268562432  L06-19                        04231822+2641156 65.8261 26.6876  18.20 Y N Y Y Y  12.660  0.020 1     17.000   0.1770 23 M3.5   0.25 29       2.680  0.30 J 24                                                                         
Gaia EDR3 48297530014248704   PSO J065.8871+19.8386         04233290+1950193 65.8872 19.8386  18.43 N N Y Y Y  13.780  0.020 1                        M9     0.50 53       0.000  0.10 J 27   140.98    9.27  -52.57                      C1                        
Gaia EDR3 149629483705467008  FU Tau A                      04233539+2503026 65.8975 25.0507  15.22 Y N Y Y Y  10.780  0.030 1     17.500   0.2040 23 M6.5   0.20 47       1.200  0.25 V 22   119.73   16.58  -36.87  16.73 -10.40 -10.23 D3  R1     AB      30     
Gaia EDR3 149629479408410240  FU Tau B                      04233573+2502596 65.8990 25.0498  20.45 Y N Y Y Y  15.037  0.115 1                        M9.25  0.25 34       0.580  0.14 J 24   126.75   17.55  -39.03                      D4  R2                    
Gaia EDR3 149623711269425408  FT Tau                        04233919+2456141 65.9133 24.9372  13.60 Y N Y Y Y  10.190  0.030 1     17.200   0.2030 23 M2.8   0.20 47       1.300  0.25 V 22   122.48   16.75  -37.86  16.49 -11.18 -10.23 D4                        
Gaia EDR3 3312019813623548160 HD 285751                     04234133+1537549 65.9222 15.6319  11.10 N Y N N N   9.410  0.020 1     15.220   0.2700 14 K2     0.80  4       0.300  0.30 V 23    95.16    0.45  -40.57  13.07  -7.36  -8.18 D2                        
Gaia EDR3 152029992465874560  L06-20                        04242090+2630511 66.0871 26.5141  17.60 Y N Y Y Y  13.480  0.020 1     16.200   0.4160 23 M6     0.25 29       0.000  0.10 J 24   121.15   18.97  -34.83  16.11 -14.12 -10.81 C6                        
Gaia EDR3 152109054223716480  SSTtau 042423.2+265008        04242321+2650084 66.0968 26.8356  14.16 N Y Y Y Y  10.809  0.020 1     16.900   0.1600 23 M3     1.00 39       1.300       V 20   144.83   23.30  -41.04  17.83 -12.96  -6.89 C8                        
Gaia EDR3 152108882425024128  CFHT Tau 9                    04242646+2649503 66.1103 26.8305  16.96 Y N Y Y Y  12.880  0.020 1     16.500   0.2450 23 M6.25  0.50 25       0.910  0.80 V 13   148.63   23.88  -42.10  17.48 -13.16  -6.74 C8                        
Gaia EDR3 3311263796300229248                               04243380+1529345 66.1409 15.4928  16.53 N N N Y Y  12.720  0.020 1                        M6     0.25 53       0.320  0.14 J 27   137.14    0.01  -58.26                      D2                        
Gaia EDR3 152000786688289664  IRAS 04216+2603               04244457+2610141 66.1858 26.1705  15.44 Y N Y Y Y  10.800  0.020 1     17.900   0.1320 23 M2.8   0.20 47       1.900  0.25 V 22   149.81   22.58  -43.50  18.70 -13.41  -7.15 D4                        
Gaia EDR3 152118881108855680  J1-4423                       04244506+2701447 66.1878 27.0290  14.55 Y Y Y Y Y  11.340  0.020 1     15.400   0.4550 23 M4.5   0.20 47       0.250  0.25 V 22   121.73   19.79  -34.07  15.30 -13.53 -10.90 C6                        
Gaia EDR3 152104381299305728  V1201 Tau                     04244815+2643161 66.2007 26.7211  10.73 N Y Y Y Y   8.480  0.034 1     12.800   0.5000  8 K1     0.80  4       2.300  0.30 V 23   151.79   24.01  -43.02  13.92 -11.84  -4.67 C8                        
Gaia EDR3 152104381299305600  HD 283641                     04244904+2643104 66.2044 26.7195  10.82 N N Y Y Y   8.610  0.030 1     16.230   1.1200 14 K0     0.80  4       0.550  0.14 J 27   142.79   22.57  -40.47  17.04 -11.79  -6.39 C8                        
Gaia EDR3 152104381299305856                                04244926+2643030 66.2053 26.7174  12.70 N N N Y Y   9.790  0.020 1     17.490   1.6000 21 M1     0.25 53       0.450  0.14 J 27   141.59   22.38  -40.13  18.51 -12.60  -6.31 C8                        
Gaia EDR3 152057239738385792                                04245021+2641006 66.2092 26.6834  16.26 N Y Y Y Y  12.409  0.021 1     17.600   0.3690 23 M5     0.50 51       0.540  0.10 J 24   148.37   23.37  -42.10  18.61 -12.97  -6.54 C8                        
Gaia EDR3 152226491513195648  IP Tau                        04245708+2711565 66.2379 27.1989  12.42 Y N Y Y Y   9.780  0.020 1     16.000   0.1200 23 M0.6   0.20 47       0.750  0.25 V 22   122.99   20.21  -34.08  15.91 -13.21 -10.96 C6                        
Gaia EDR3 152917298349085824  SSTtau 042515.5+282927        04251550+2829275 66.3147 28.4909  15.23 Y Y Y Y Y  11.260  0.020 1                        M7     0.50 50       0.000  0.30 V 23   131.00   23.74  -34.12                      D4                        
Gaia EDR3 152009033025476352  J1-4872 B                                      66.3229 26.2967  14.24 Y N Y Y Y  12.550  0.020 2                        M3.7   0.20 47       1.600  0.25 V 22                                                   U, R2                 
Gaia EDR3 152009028728671744  J1-4872 A                     04251767+2617504 66.3238 26.2973  12.76 Y Y Y Y Y   9.540  0.030 1     17.234   0.2140 27 M0.6   0.20 47       1.200  0.25 V 22                                                   U, R1  AabBab  24     
Gaia EDR3 3314498903106580224 RX J0426.3+1836               04262154+1836307 66.5898 18.6084  13.91 N Y N N N  10.782  0.023 1                        M3     0.50  4       0.300  0.30 V 23   135.11    5.43  -51.10                      C1                        
Gaia EDR3 151283870746458496  KPNO-Tau 3                    04262939+2624137 66.6225 26.4037  17.58 Y N Y Y Y  13.320  0.020 1     17.500   0.2630 23 M6     0.25 15       0.620  0.14 J 24   148.56   22.15  -41.86  18.29 -13.14  -6.94 C8                        
Gaia EDR3 149409920679460096  L06-07                        04263055+2443558 66.6273 24.7321  19.81 Y N Y Y Y  14.670  0.030 1                        M8.75  0.25 28       0.280  0.10 J 24   117.20   14.76  -35.39                      D4                        
Gaia EDR3 152466120624336896                                04264449+2756433 66.6854 27.9453  16.54 N Y Y Y Y  12.602  0.020 1                        M6     0.50 51       0.140  0.10 J 24   127.32   21.60  -33.40                      C6                        
Gaia EDR3 151262911306653056  FV Tau                        04265352+2606543 66.7231 26.1150  14.46 Y N Y Y Y   9.920  0.020 1                        M0     0.50 47       4.300  0.25 V 22   128.57   18.51  -36.50                      C6  U, R1  AB_/cAB 3,17,24
Gaia EDR3 151262941369626752  FV Tau/c                      04265440+2606510 66.7267 26.1141  15.05 Y N Y Y Y  10.800  0.020 1                        M2.5   0.50 18       1.410  0.10 J 24   122.26   17.60  -34.71                      C6  U, R2                 
Gaia EDR3 151262876946558976  KPNO-Tau 13                   04265732+2606284 66.7388 26.1078  15.55 Y N Y Y Y  11.280  0.020 1     16.400   0.1500 23 M5.1   0.20 47       1.800  0.25 V 22   123.13   17.70  -34.94  15.78  -9.89  -9.98 C6                        
Gaia EDR3 151179966897747840  DF Tau                        04270280+2542223 66.7616 25.7061  11.06 Y N Y Y Y   8.170  0.030 1     16.500   0.3390 23 M2.7   0.20 47       0.100  0.25 V 22   167.22   23.06  -48.22  14.59 -16.15 -17.23 D4  U      AB      3      
Gaia EDR3 151262700852297728  DG Tau                        04270469+2606163 66.7696 26.1044  11.88 Y N Y Y Y   8.690  0.020 1     15.400   0.6000 14 K7     1.00 47       1.600  0.25 V 22   119.08   17.07  -33.75  14.81  -9.39  -9.44 C6                        
Gaia EDR3 3314450009199016576 BD+17 724 B                   04270597+1812372 66.7749 18.2102   9.29 N Y N N N   8.296  0.024 1     16.970   0.1400 14 G5     0.80  4       8.900  0.30 V 23   118.34    3.83  -45.02  13.44  -8.43 -13.20 D2                        
Gaia EDR3 145494460991086976  [SCH2006b] J0427074+2215039   04270739+2215037 66.7809 22.2510  16.13 Y Y Y Y Y  12.270  0.020 1     16.800   0.6000 19 M6.75  0.50 30       0.110  0.14 J 24   150.88   13.52  -49.82  15.86 -12.53  -9.00 D4                        
Gaia EDR3 3314376204481063680 HBC 388                       04271056+1750425 66.7940 17.8451   9.93 Y Y N N N   8.784  0.023 1     15.640   0.4500  6 G6     1.00 47       0.250  0.25 V 22   110.48    2.97  -42.51  13.32  -6.43  -9.39 D3                        
Gaia EDR3 151286550806099712                                04272467+2624199 66.8529 26.4054  14.78 N Y Y Y Y  11.359  0.020 1     17.400   0.1200 23 M3     0.50 51       0.420  0.10 J 24   149.48   21.91  -41.66  18.25 -13.53  -6.77 C8                        
Gaia EDR3 151265002954775936  KPNO-Tau 4                    04272799+2612052 66.8667 26.2013  20.52 Y Y Y Y Y  15.000  0.040 1                        M9.5   0.50 15       0.310  0.10 J 24   126.98   18.24  -35.68                      C6                        
Gaia EDR3 146319193494413696  CFHT Tau 15                   04274538+2357243 66.9392 23.9567  19.73 Y Y Y Y Y  14.930  0.040 1                        M8.25  0.50 25       1.300  0.80 V 13   150.92   16.86  -46.36                      D4                        
Gaia EDR3 151273219226829184  IRAS 04248+2612               04275730+2619183 66.9888 26.3217  20.97 Y N Y Y Y  13.230  0.050 1     16.900   0.2810 23 M4.5   0.25 28       1.920  0.10 J 24                                                   U      AB      13     
Gaia EDR3 152178976290554496                                04281566+2711110 67.0653 27.1863  15.54 N N Y Y Y  11.980  0.020 1     25.900   5.0000 18 M5.5   0.50 49       0.060  0.10 J 27   123.96   19.22  -33.04  25.50 -12.50 -13.13 C6                        
Gaia EDR3 146317200629602048                                04282999+2358482 67.1251 23.9800  21.30 N N N Y N  16.117  0.085 1                        M8     0.40 10       0.040  0.14 J 27                                                                         
Gaia EDR3 152180827420224128  L04-06 A                      04284263+2714039 67.1776 27.2344  16.20 Y N Y Y Y  12.110  0.020 1     17.400   0.2410 23 M5.25  0.25 23       1.270  0.14 J 24   122.16   18.87  -32.31  17.25 -12.30 -10.65 C6  R1     AB      33     
Gaia EDR3 152180831716415488  L04-06 B                                       67.1777 27.2342  17.49 Y N Y Y Y                                         M5.5   0.50 33       0.500       V 16   133.37   20.60  -35.28                      D4  R2                    
Gaia EDR3 3314586142482134144                               04285053+1844361 67.2107 18.7433  15.16 N N Y Y Y  11.020  0.020 1                        M7.25  0.25 46       0.000  0.14 J 24   137.51    4.82  -50.52                      C1                        
Gaia EDR3 152643240779301632  L06-08                        04290068+2755033 67.2529 27.9175  18.42 Y N Y Y Y  14.020  0.020 1                        M8.25  0.25 28       0.000  0.10 J 24   128.02   20.88  -32.69                      C6                        
Gaia EDR3 151393577095005312  IRAS 04260+2642               04290498+2649073 67.2708 26.8186  19.64 Y N Y Y Y  14.680  0.030 1     18.900   1.0900 23 K6     2.00 24       9.100       V 20   126.63   18.71  -33.97  18.67  -9.18  -9.03 C6                        
Gaia EDR3 3314527456049017600                               04291717+1826375 67.3216 18.4438  18.47 N N N N Y  14.304  0.035 1                        M3.5   0.50 53                          172.11    5.08  -63.59                      D2                        
Gaia EDR3 152189662169148288  HD 28354                      04291983+2724153 67.3327 27.4041   6.53 N N Y Y Y   6.490  0.020 1     20.000   4.4000 11 B9     1.20 22       0.000  0.14 J 27   126.57   19.63  -32.97  19.70 -11.97 -11.59 C6                        
Gaia EDR3 151373820245230080  J1-507                        04292071+2633406 67.3363 26.5611  12.98 Y Y Y Y Y   9.820  0.020 1     18.300   0.6290 23 M4.2   0.20 47       0.500  0.25 V 22   123.29   17.68  -33.35  18.01 -10.43  -9.59 C6  U      AB      31     
Gaia EDR3 151423440003137024  CFHT Tau 18                   04292165+2701259 67.3403 27.0238  16.24 Y N Y Y Y  10.800  0.020 1     16.800   0.3510 23 M6     0.50 25       4.850  0.80 V 13                                                   U      AB      27     
Gaia EDR3 149367383323435648  GV Tau A                      04292373+2433002 67.3489 24.5499  16.28 Y N Y Y Y  11.540  0.020 1                        K7     2.00 24       3.910  0.25 V 22   134.96   15.58  -39.74                      D4  R1     AB      1      
Gaia EDR3 149367387618890624  GV Tau B                                       67.3490 24.5498  19.06 Y N N N N                                                                                                                                 R2                    
Gaia EDR3 144559188913607168                                04292852+2106069 67.3689 21.1019  14.30 N N N N Y  10.811  0.019 1      7.000   5.0000 25 M4.75  0.25 53                          156.88   10.49  -52.72   6.29 -15.27  -6.14 D4                        
Gaia EDR3 151313901157347840  FW Tau                        04292971+2616532 67.3738 26.2813  14.11 Y Y Y Y Y  10.340  0.020 1     17.300   0.4540 23 M5.8   0.20 47       3.800  0.25 V 22                                                   U      ABC     3,17   
Gaia EDR3 149370651795329536  IRAS 04264+2433               04293008+2439550 67.3754 24.6652  21.45 Y N Y Y Y  13.730  0.040 1     15.900   0.8150 23 M1     2.00 24       2.740  0.14 J 24                                                                         
Gaia EDR3 145886539965771648                                04293011+2239154 67.3755 22.6542  13.57 N N N Y Y  10.570  0.020 1     11.000   5.0000 25 M3     0.50 53       0.280  0.10 J 27   151.56   13.44  -48.05  10.66 -14.03  -6.61 C5                        
Gaia EDR3 149369139966814976  XEST 13-010                   04293606+2435556 67.4003 24.5987  14.78 Y N Y Y Y  10.780  0.020 1     16.900   0.2960 23 M3     0.25 29       1.470  0.10 J 24   123.95   14.32  -36.34  16.45 -11.62  -8.76 C6                        
Gaia EDR3 151374202498079872  DH Tau                        04294155+2632582 67.4232 26.5494  12.46 Y N Y Y Y   9.770  0.020 1     15.700   0.1470 23 M2.3   0.20 47       0.650  0.25 V 22   127.48   18.14  -34.35  15.41 -10.73  -9.28 C6  U      AB      21     
Gaia EDR3 151374198202645376  DI Tau                        04294247+2632493 67.4270 26.5469  11.96 Y Y Y Y Y   9.320  0.030 1     15.103   0.2660 14 M0.7   0.20 47       0.700  0.25 V 22   131.31   18.68  -35.38  15.06 -12.24  -9.01 C6  U      AB      3,5    
Gaia EDR3 151327159721125888  KPNO-Tau 5                    04294568+2630468 67.4403 26.5128  16.88 Y Y Y Y Y  12.640  0.020 1     15.800   0.2340 23 M7.5   0.25 15       0.140  0.10 J 24   118.31   16.76  -31.91  15.60 -10.33  -8.70 C6                        
Gaia EDR3 151297958238753664  IQ Tau                        04295156+2606448 67.4649 26.1124  13.19 Y N Y Y Y   9.410  0.020 1     15.300   0.1530 23 M1.1   0.20 47       0.850  0.25 V 22   124.89   16.96  -34.24  14.79 -10.73  -9.65 C6                        
Gaia EDR3 3314212514687403264 L06-09                        04295422+1754041 67.4760 17.9010  16.87 Y Y Y Y Y  12.650  0.020 1    -12.000   5.0000 25 M4     0.25 28       0.820  0.14 J 24   123.23    2.46  -46.09 -11.41 -14.54   3.20 D2                        
Gaia EDR3 146366442430208640  CFHT Tau 20                   04295950+2433078 67.4980 24.5520  16.78 Y Y Y Y Y  11.680  0.020 1     17.500   0.2410 23 M5.2   0.20 47       2.300  0.25 V 22   124.69   14.19  -36.46  16.95 -11.95  -9.26 C6                        
Gaia EDR3 3314508626912469888 UX Tau B                      04300357+1813494 67.5150 18.2303  12.63 Y N Y Y Y   9.870  0.020 1     18.700   2.2500  2 M1.9   0.20 47       0.400  0.25 V 22   132.71    3.22  -49.01  17.44 -15.98  -7.57 C1  U, R2                 
Gaia EDR3 3314508626912857472 UX Tau A                      04300399+1813493 67.5167 18.2303  11.25 Y N Y Y Y   8.620  0.020 1     15.450   2.2800 14 K0     1.00 47       0.650  0.25 V 22   132.86    3.23  -49.07  14.58 -14.34  -5.84 C1  R1     ABabC   14,24  
Gaia EDR3 3314508622617470848 UX Tau C                                       67.5167 18.2296  14.85 Y N Y Y Y                      14.700   0.9600 10 M2.8   0.20 47      -0.050  0.25 V 22   134.28    3.26  -49.59  13.48 -15.85  -6.76 C1  R2                    
Gaia EDR3 151296579553731456  KPNO-Tau 6                    04300724+2608207 67.5302 26.1390  19.54 Y N Y Y Y  14.990  0.030 1                        M8.5   0.25 15       0.080  0.10 J 24   117.26   15.89  -32.01                      C6                        
Gaia EDR3 146285112929523456  CFHT Tau 16                   04302365+2359129 67.5986 23.9868  19.69 Y Y Y Y Y  14.960  0.040 1                        M8.5   0.50 25       1.510  0.80 V 13   126.10   13.22  -37.56                      C6                        
Gaia EDR3 146361013590374144  FX Tau A                      04302961+2426450 67.6233 24.4458  13.14 Y N Y Y Y   9.390  0.020 1     16.800   0.1190 23 M2.2   0.20 47       0.800  0.25 V 22   148.65   16.49  -43.41  16.17 -16.48 -10.98 D4  R1     AB      17     
Gaia EDR3 146361013591547776  FX Tau B                                       67.6236 24.4457  13.66 Y N Y Y Y                      17.332   0.2360 14 M4     2.00  9       1.080  0.30 V  2                                                   R2                    
Gaia EDR3 3314102254287178752                               04304184+1719428 67.6744 17.3285  15.78 N N N Y Y  12.290  0.020 1      6.000   5.0000 25 M5.5   0.25 53       0.170  0.10 J 27   134.59    1.27  -50.90   5.16 -15.67  -3.47 D2                        
Gaia EDR3 151106780654065792  DK Tau A                      04304425+2601244 67.6844 26.0234  12.70 Y N Y Y Y   8.720  0.030 1     16.200   0.2100 23 K8.5   0.50 47       0.700  0.25 V 22   126.13   16.67  -34.35  15.70 -10.88  -9.69 C6  R1     AB      24     
Gaia EDR3 151106780653458944  DK Tau B                                       67.6850 26.0231  14.55 Y N Y Y Y                      14.700   0.8500 14 M1.7   0.20 47       1.800  0.25 V 22   141.36   18.69  -38.50  14.39 -14.07 -10.25 C8  R2                    
Gaia EDR3 145921994918655488  IRAS 04278+2253 A             04305028+2300088 67.7095 23.0024  15.31 Y N Y Y Y   8.780  0.020 1     15.900   0.3150 23 G8     2.00 24       3.610  0.14 J 24   117.54   10.56  -36.23  16.06 -10.02  -4.76 D3  R1     AB             
Gaia EDR3 145921999215653632  IRAS 04278+2253 B                              67.7099 23.0023  17.04 Y N Y Y Y                                         K8     1.00 24       3.610  0.14 J 24   138.18   12.41  -42.59                      D4  R2                    
Gaia EDR3 147869784062378624  ZZ Tau                        04305137+2442222 67.7141 24.7061  12.77 Y N Y Y Y   9.490  0.020 1     17.700   0.2170 23 M4.3   0.20 47       0.550  0.25 V 22   127.73   14.51  -36.75  16.96 -11.45  -9.84 C6  U      AB      7,8    
Gaia EDR3 147869573608324992  ZZ Tau IRS                    04305171+2441475 67.7156 24.6964  17.74 Y N Y Y Y  12.840  0.020 1     18.200   1.5000 23 M4.5   0.20 47       1.700  0.25 V 22   100.33   11.38  -28.87  18.21  -7.36  -5.64 D4                        
Gaia EDR3 151102790629500288  KPNO-Tau 7                    04305718+2556394 67.7384 25.9442  19.03 Y N Y Y Y  14.520  0.030 1                        M8.25  0.25 15       0.000  0.10 J 24   121.93   15.91  -33.23                      C6                        
Gaia EDR3 151793082068521856  JH 56                         04311444+2710179 67.8102 27.1715  12.00 Y Y Y Y Y   9.700  0.020 1     16.600   0.1460 23 K8     0.50 47       0.350  0.25 V 22   121.54   17.83  -31.24  16.63 -14.01 -10.48 C6                        
Gaia EDR3 3314328822401984768 MHO 9                         04311578+1820072 67.8158 18.3352  14.43 Y Y Y Y Y  11.210  0.020 1     13.800   0.5000  9 M4.25  0.25 15       0.110  0.10 J 24   132.65    2.98  -48.23  12.88 -14.69  -5.63 C1                        
Gaia EDR3 145034968209407232  HD 284496                     04311686+2150252 67.8202 21.8403  10.54 N Y N N N   9.240  0.034 1     14.414   0.3290 14 K0     0.80  4       0.100  0.30 V 23   117.90    8.53  -37.81  12.60  -6.21  -9.47 D3                        
Gaia EDR3 146050057959093632  [SCH2006b] J0431191+2335048   04311907+2335047 67.8295 23.5846  18.38 Y Y Y Y Y  13.510  0.030 1     19.300   1.5400 23 M8     0.50 30       1.300  0.30 V 23   158.13   15.29  -47.37  18.71 -12.10  -8.83 D4                        
Gaia EDR3 146294836735587712  V927 Tau                      04312382+2410529 67.8493 24.1813  13.36 Y N Y Y Y   9.730  0.020 1     16.500   0.2980 23 M4.9   0.20 47      -0.200  0.25 V 22                                                   U      AB      17     
Gaia EDR3 3314299238667410176 MHO 4                         04312405+1800215 67.8503 18.0059  15.98 Y Y Y Y Y  11.650  0.030 1     19.100   0.4000 10 M7.5   0.50 50       0.000  0.30 V 23   135.54    2.35  -49.77  17.17 -15.13  -9.17 C1                        
Gaia EDR3 151787064819255936  CFHT Tau 13                   04312669+2703188 67.8613 27.0551  19.70 Y Y Y Y Y  14.830  0.040 1                        M7.25  0.50 25       3.490  0.80 V 13   144.90   20.95  -37.35                      D4                        
Gaia EDR3 3313342354314713344 HBC 392                       04312717+1706249 67.8633 17.1068  12.10 N Y N N N  10.277  0.022 1     16.630   0.3800 14 K4.5   2.50 50       0.300  0.30 V 23   129.61    0.54  -49.01  14.30 -15.85  -9.21 D2                        
Gaia EDR3 144329975098261504  RX J0431.4+2035               04313041+2035383 67.8768 20.5938  13.92 N Y N N N  10.973  0.023 1     22.000   5.0000 25 M4     0.50  4      -0.400  0.30 V 23   100.64    5.44  -33.72  19.89 -17.70 -12.66 D4                        
Gaia EDR3 3314312226648610560 LkHa 358                      04313613+1813432 67.9006 18.2286  17.85 Y N Y Y Y  12.790  0.030 1     17.900   3.1000  9 M0.9   0.20 47       2.800  0.25 V 22   130.71    2.61  -47.54  15.73 -13.57  -9.74 C1                        
Gaia EDR3 3314311981834278912 HH 30                         04313747+1812244 67.9063 18.2068  20.35 Y N Y Y Y  15.180  0.060 1                        M0     2.00 24                                                                                                
Gaia EDR3 3314312226646863488 HL Tau                        04313843+1813576 67.9105 18.2327  17.64 Y N Y Y Y  10.620  0.040 1                        K3     1.00 47       2.500  0.25 V 22                                                                         
Gaia EDR3 3314312604603979520 XZ Tau B                                       67.9170 18.2325  11.98 Y N N N N                                         M3.5   0.50 18       1.350  0.25 V  9                                                   R2                    
Gaia EDR3 3314312604605602688 XZ Tau A                      04314007+1813571 67.9171 18.2324  13.08 Y N Y Y Y   9.380  0.030 1     18.300   0.1800 14 M3.2   0.20 47       1.500  0.25 V 22                                                   R1     AB      17     
Gaia EDR3 150908490604475520                                04314644+2506236 67.9436 25.1064  15.81 N Y Y Y Y  12.110  0.020 1     18.400   0.2530 23 M5.5   0.50 51       0.140  0.10 J 24   125.92   14.69  -35.24  17.92 -15.19 -10.82 C6                        
Gaia EDR3 147847072275324416  HK Tau A                      04315056+2424180 67.9607 24.4048  14.11 Y N Y Y Y  10.450  0.020 1     15.700   0.2270 23 M1.5   0.20 47       2.400  0.25 V 22   124.43   13.28  -35.83  14.53 -11.61 -10.83 C6  R1     AB      17     
Gaia EDR3 147847072275766656  HK Tau B                                       67.9608 24.4042  17.96 Y N N Y N                                         M1     0.50 24       2.320  0.30 V  2   122.07   13.02  -35.16                      C6  R2                    
Gaia EDR3 3314326722162541056 V710 Tau A                    04315779+1821350 67.9909 18.3596  12.98 Y N Y Y Y   8.980  0.020 1     15.750   0.1500 14 M3.3   0.20 47       0.800  0.25 V 22   137.05    2.86  -49.44  14.01 -14.09  -8.23 C1  R1     ABC     24,28  
Gaia EDR3 3314326829537259648 V710 Tau B                    04315779+1821380 67.9909 18.3605  13.02 Y N Y Y Y   9.280  0.030 1     17.720   0.0900 14 M1.7   0.20 47       0.550  0.25 V 22   136.53    2.85  -49.25  16.52 -14.50  -7.05 C1  R2                    
Gaia EDR3 151037064744973696  J1-665                        04315844+2543299 67.9936 25.7249  14.02 Y Y Y Y Y  10.590  0.020 1      9.280   0.4310 23 M4.9   0.20 47       0.400  0.25 V 22   147.28   18.37  -40.03   9.27 -14.44  -7.99 D4                        
Gaia EDR3 151795487250202240                                04315919+2711190 67.9967 27.1885  15.32 N N N Y Y  12.010  0.020 1                        M5     0.25 53       0.110  0.10 J 27   122.56   17.77  -31.18                      C6                        
Gaia EDR3 3314326760817782528 V710 Tau C                    04315968+1821305 67.9988 18.3584  16.81 Y N Y Y Y  12.260  0.020 1                        M2.5   1.00 51       0.990  0.10 J 24   141.38    2.93  -50.99                      C1  R2                    
Gaia EDR3 151028990206478080  L06-11                        04320329+2528078 68.0138 25.4687  15.65 Y Y Y Y Y  11.720  0.020 1     16.800   0.2660 23 M6.25  0.25 28       1.000  0.30 V 23   120.45   14.57  -33.08  16.17 -11.26  -9.85 C6                        
Gaia EDR3 3314251749212034816 L 1551-51                     04320926+1757227 68.0387 17.9562  11.65 Y Y Y Y Y   9.700  0.020 1     18.390   0.6300 14 K6     1.00 47       0.250  0.25 V 22   134.28    1.95  -49.02  16.78 -15.22  -8.06 C1                        
Gaia EDR3 3314338163954491136 V827 Tau                      04321456+1820147 68.0608 18.3374  11.87 Y Y Y Y Y   9.160  0.030 1     17.770   1.6700 14 M1.4   0.20 47       0.050  0.25 V 22   154.19    3.05  -55.51  16.77 -16.06  -6.50 D2  U      AB      31     
Gaia EDR3 147806733942555008  Haro 6-13                     04321540+2428597 68.0643 24.4831  15.24 Y N Y Y Y  11.240  0.020 1     15.500   0.2370 23 K5.5   1.00 47       2.250  0.25 V 22   121.92   13.00  -34.83  14.51 -10.63  -9.83 C6                        
Gaia EDR3 3314258999116827776 V826 Tau                      04321583+1801387 68.0661 18.0273  11.18 Y Y Y Y Y   9.070  0.030 1     17.470   0.0800  4 K7     1.00 47       0.400  0.25 V 22   134.50    2.05  -48.92  16.00 -15.25  -7.54 C1                        
Gaia EDR3 3314309890186259712 MHO 5                         04321606+1812464 68.0670 18.2128  15.02 Y N Y Y Y  11.070  0.030 1     12.300   1.2000  9 M6.5   0.20 47      -0.200  0.25 V 22   138.23    2.47  -49.96  11.52 -15.28  -4.83 C1                        
Gaia EDR3 147799209159857280  CFHT Tau 7                    04321786+2422149 68.0745 24.3707  15.72 Y Y Y Y Y  11.540  0.020 1     15.800   0.2630 23 M6.7   0.20 47       0.200  0.25 V 22   119.80   12.58  -34.36  14.99 -11.34  -9.38 C6                        
Gaia EDR3 147799312239072000  V928 Tau                      04321885+2422271 68.0787 24.3741  12.83 Y Y Y Y Y   9.540  0.020 1     16.100   0.2280 23 M0.8   0.20 47       1.950  0.25 V 22                                                   U      AB      17     
Gaia EDR3 3314351053152780032 MHO 6                         04322210+1827426 68.0922 18.4618  15.27 Y N Y Y Y  11.710  0.030 1     13.600   0.7000  9 M5     0.20 47      -0.150  0.25 V 22   135.75    2.88  -48.60  12.61 -15.42  -5.81 C1                        
Gaia EDR3 146277553787186048  L06-12                        04322329+2403013 68.0972 24.0503  16.76 Y Y Y Y Y  12.340  0.020 1     16.100   0.2230 23 M7.75  0.25 28       0.000  0.14 J 24   120.22   12.05  -34.91  15.25 -11.56  -9.38 C6                        
Gaia EDR3 145950895754320384  L09-08                        04322415+2251083 68.1007 22.8522  15.21 Y N Y Y Y  11.620  0.030 1     16.500   0.2460 23 M4.5   0.25 34       0.380  0.14 J 24   150.98   12.60  -45.99  16.28 -13.98  -6.93 C5                        
Gaia EDR3 146028102086382464                                04322464+2321382 68.1027 23.3605  14.05 N N N Y Y  10.830  0.030 1     17.000   0.2470 23 M4.75  0.25 53       0.300  0.14 J 27   124.81   11.30  -37.26  16.09 -12.73  -9.46 C6                        
Gaia EDR3 3314352530621527296 MHO 7                         04322627+1827521 68.1095 18.4644  14.63 Y Y Y Y Y  11.120  0.030 1     16.900   0.8000  9 M5.3   0.20 47      -0.200  0.25 V 22   137.83    2.90  -49.30  15.75 -14.45  -6.78 C1                        
Gaia EDR3 151851867285622528                                04322873+2746117 68.1198 27.7698  15.68 N N N Y Y  11.880  0.020 1                        M5.75  0.25 53       0.150  0.14 J 27   139.90   21.22  -34.41                      D4                        
Gaia EDR3 3314132593936245248 GG Tau Ba                     04323028+1731303 68.1262 17.5250  14.94 Y N Y Y Y  11.070  0.020 1     16.800   0.7000 10 M5.8   0.20 47       0.000  0.25 V 22   135.14    0.98  -49.87  15.25 -16.85  -7.30 C1  R2, R1                
Gaia EDR3 3314132593934981248 GG Tau Bb                                      68.1265 17.5247  17.11 Y N Y Y Y                      17.100   1.0000 10 M7.5   0.50 21       0.000  0.24 V 10   137.65    1.00  -50.80  15.53 -16.69  -7.38 C1                        
Gaia EDR3 3314132593936905600 GG Tau A                      04323034+1731406 68.1265 17.5278  11.45 Y N Y Y Y   8.670  0.040 1     18.080   0.1600 14 K7.5   1.00 47       1.050  0.25 V 22   108.75    0.80  -40.13  16.84 -12.44  -6.64 D2  U, R1  AabBab  17     
Gaia EDR3 147796013704189440  FY Tau                        04323058+2419572 68.1274 24.3325  13.73 Y N Y Y Y   9.980  0.020 1     15.800   0.1570 23 M0.1   0.50 47       0.050  0.25 V 22   122.94   12.77  -35.23  14.99 -11.51  -9.39 C6                        
Gaia EDR3 146055624236793472                                04323054+2328564 68.1274 23.4823  13.96 N N N Y Y  10.510  0.030 1                        M4.75  0.25 53       0.350  0.14 J 27   147.88   13.61  -43.88                      D4                        
Gaia EDR3 147796013704188928  FZ Tau                        04323176+2420029 68.1324 24.3341  13.78 Y N Y Y Y   9.890  0.020 1     16.000   0.3460 23 M0.5   0.50 47       3.500  0.25 V 22   122.71   12.74  -35.16  15.27 -11.57  -9.16 C6                        
Gaia EDR3 3314261649113588608 RX J0432.6+1809               04324107+1809239 68.1712 18.1566  14.67 N Y Y Y Y  11.310  0.020 1                        M5     0.50 50       0.400  0.30 V 23   134.12    2.14  -48.37                      C1                        
Gaia EDR3 3410633602770942464 HD 285840                     04324242+1855102 68.1768 18.9194  10.55 N Y N N N   9.235  0.027 1     23.070   0.8500 12 K1     0.80  4       0.000  0.30 V 23    84.61    2.27  -29.71  20.68  -3.22 -11.05 D2                        
Gaia EDR3 151045654678970752  UZ Tau B                      04324282+2552314 68.1784 25.8752  12.82 Y N Y Y Y   9.410  0.050 1      7.600   5.0000 18 M3.1   0.20 47       0.700  0.25 V 22   117.84   14.71  -31.53   6.78  -8.26  -8.12 C6  U, R2                 
Gaia EDR3 151045650384137600  UZ Tau A                      04324303+2552311 68.1795 25.8752  12.37 Y N Y Y Y   9.136        1 UL  12.200   0.3240 23 M1.9   0.20 47       0.900  0.25 V 22   124.96   15.59  -33.44  11.67 -11.26  -9.13 C6  U, R1  AabBab  16,17  
Gaia EDR3 3314258591096887552 L 1551-55                     04324373+1802563 68.1823 18.0489  12.40 Y Y Y Y Y  10.160  0.020 1     18.264   0.1580 14 K6     1.00 47       0.850  0.25 V 22   138.95    1.98  -50.27  16.86 -15.25  -7.47 C1                        
Gaia EDR3 145951789107603200  JH 112 Aa                     04324911+2253027 68.2047 22.8841  14.06 Y N Y Y Y  10.240  0.030 1                        K5.5   1.00 47       3.150  0.25 V 22   153.68   12.72  -46.54                      C5  R1, R1 AabBab  31     
Gaia EDR3 145951789106513152  JH 112 Ab                                      68.2051 22.8839  19.36 Y N N N N                                                                                                                                 R2                    
Gaia EDR3 145951789107603072  JH 112 B                      04324938+2253082 68.2058 22.8855  15.79 Y N Y Y Y  11.100  0.030 1     16.100   0.2070 23 M4.6   0.20 47       2.950  0.25 V 22   154.81   12.82  -46.87  15.90 -14.27  -6.88 C5  U, R2          31     
Gaia EDR3 147801270743616896  CFHT Tau 5                    04325026+2422115 68.2095 24.3698  20.70 Y Y Y Y Y  13.960  0.030 1     15.800   0.2130 23 M7.5   0.50 25       9.220  0.80 V 13    93.14    9.64  -26.55  14.87  -9.21  -9.04 D4                        
Gaia EDR3 3313381382679891456 LH 0429+17                    04325119+1730092 68.2134 17.5025  19.41 Y Y Y Y Y  14.690  0.030 1                        M8.25  0.25 34       0.000  0.10 J 17   136.11    0.81  -50.10                      C1                        
Gaia EDR3 3313476524795016448 V1321 Tau                     04325323+1735337 68.2219 17.5926  12.69 N Y Y Y Y  10.000  0.022 1     18.039   0.2430 14 M1.5   0.50 50       0.800  0.30 V 23   133.52    0.96  -48.98  16.32 -15.71  -7.97 C1                        
Gaia EDR3 147801339463632000  MHO 8                         04330197+2421000 68.2582 24.3499  15.13 Y Y Y Y Y  10.860  0.020 1     17.100   0.2280 23 M6     0.25 15       0.510  0.10 J 24   122.37   12.57  -34.83  16.34 -10.90  -9.17 C6  U      AB      23     
Gaia EDR3 151526175620701824                                04330452+2633369 68.2689 26.5602  14.88 N N N Y Y  11.040  0.020 1     36.100   5.0000 18 M4     0.25 53       1.130  0.14 J 27   151.60   20.21  -39.16  35.80  -8.66 -11.14 D4                        
Gaia EDR3 147778284078308096  GH Tau                        04330622+2409339 68.2759 24.1593  12.31 Y N Y Y Y   9.110  0.020 1     17.000   0.2330 23 M2.3   0.20 47       0.400  0.25 V 22                                                   U      AB      17     
Gaia EDR3 147778490237623808  V807 Tau                      04330664+2409549 68.2777 24.1652  10.75 Y N Y Y Y   8.150  0.020 1     16.000   0.2470 23 K7.5   1.00 47       0.500  0.25 V 22   174.84   17.47  -50.10  15.28 -12.84  -9.38 D4  U      ABab    17     
Gaia EDR3 151130591952773632  KPNO-Tau 14                   04330781+2616066 68.2826 26.2684  16.84 Y Y Y Y Y  11.910  0.020 1     17.100   0.3740 23 M6     0.25 19       5.500  0.30 V 23   143.08   18.48  -37.43  17.36 -11.59  -7.22 C8                        
Gaia EDR3 145947077527182848  CFHT Tau 12                   04330945+2246487 68.2895 22.7801  18.05 Y N Y Y Y  13.150  0.020 1     16.300   0.2940 23 M6.5   0.50 25       3.440  0.80 V 13   166.76   13.41  -50.51  16.48 -17.04  -6.19 C5                        
Gaia EDR3 147831571737487488  V830 Tau                      04331003+2433433 68.2918 24.5619  11.67 Y Y Y Y Y   9.320  0.020 1     17.600   0.2440 23 K7.5   1.00 47       0.450  0.25 V 22   124.43   13.10  -35.05  16.86 -11.30  -9.51 C6                        
Gaia EDR3 151130317074279552  IRAS 04301+2608               04331435+2614235 68.3099 26.2398  19.51 Y N Y Y Y  14.640  0.030 1                        M0     1.00 15       1.760  1.00 J  8   165.53   21.26  -43.29                      D4                        
Gaia EDR3 145196527698016512  IRAS 04303+2240               04331907+2246342 68.3295 22.7761  15.83 Y N Y Y Y  11.100  0.020 1     42.100   0.3170 23 M0.5   1.00 24       2.540  0.30 J 24   122.83    9.81  -37.14  40.37  -8.23 -14.40 C6                        
Gaia EDR3 145196252820109440  XEST 17-036                   04332621+2245293 68.3593 22.7581  16.52 Y Y Y Y Y  11.800  0.020 1     16.700   0.1230 23 M4     0.25 34       5.300  0.30 V 23   150.23   11.92  -45.40  16.21 -12.85  -7.40 C5                        
Gaia EDR3 3314243782049750144                               04332789+1758436 68.3663 17.9788  18.51 N N Y Y Y  14.960  0.040 1                        M5     5.00 46 :                        119.98    1.34  -43.19                      D2                        
Gaia EDR3 3314244366165299584                               04333278+1800436 68.3868 18.0120  13.53 N N Y Y Y  10.570  0.030 1                        M1          20       0.000  0.14 J 27   136.52    1.56  -49.04                      C1                        
Gaia EDR3 3314244361868283520 HD 28867 B                    04333297+1801004 68.3869 18.0167   7.00 N N Y Y Y   5.915  0.035 1                        B9          20       0.000  0.14 J 27   136.31    1.57  -48.96                      C1                        
Gaia EDR3 3314244361868724224 HD 28867 A                    04333297+1801004 68.3878 18.0166   6.89 N N Y Y Y   5.915  0.035 1     18.100   1.4000 27 B9          20       0.320  0.14 J 27   147.79    1.70  -53.08  16.34 -16.73  -8.34 D2                        
Gaia EDR3 147790202612482560  GI Tau                        04333405+2421170 68.3919 24.3546  12.61 Y N Y Y Y   9.340  0.020 1     17.500   0.1460 23 M0.4   0.50 47       2.550  0.25 V 22   123.75   12.54  -34.99  16.52 -10.47  -9.86 C6                        
Gaia EDR3 147790206908395776  GK Tau                        04333456+2421058 68.3940 24.3515  11.99 Y N Y Y Y   9.050  0.030 1     18.600   1.4000  2 K6.5   1.00 47       2.150  0.25 V 22   123.45   12.50  -34.91  17.86 -10.93  -9.32 C6                        
Gaia EDR3 151125919028356352  IS Tau                        04333678+2609492 68.4033 26.1636  13.75 Y N Y Y Y  10.320  0.020 1     16.400   0.1720 23 M2     0.20 47       2.550  0.25 V 22   138.87   17.55  -36.28  16.79 -11.58  -6.46 C8  U      AB      17     
Gaia EDR3 145081590077487360  L09-09                        04333905+2227207 68.4128 22.4557  17.83 Y N Y Y Y  13.130  0.020 1     17.100   0.1660 23 M1.75  0.25 34       0.350  0.14 J 17                                                                         
Gaia EDR3 148010281032823552  DL Tau                        04333906+2520382 68.4129 25.3438  12.14 Y N Y Y Y   9.630  0.020 1     16.400   0.4250 23 K5.5   1.00 47       1.800  0.25 V 22   153.21   17.60  -41.49  16.50 -13.55  -7.73 D4                        
Gaia EDR3 3314237734735803648 HN Tau B                                       68.4135 17.8638  16.25 Y N Y Y Y  12.580  0.020 2                        M4.8   0.20 47       0.600  0.25 V 22   142.92    1.29  -51.54                      C1  R2                    
Gaia EDR3 3314237734735803392 HN Tau A                      04333935+1751523 68.4141 17.8644  13.38 Y N Y Y Y  10.700  0.030 1      4.600  11.6000 14 K3     1.00 47       1.150  0.25 V 22   125.72    1.13  -45.34   3.95 -13.52  -2.73 D2  R1     AB      24     
Gaia EDR3 3314236974524627712 L09-10                        04334171+1750402 68.4239 17.8444  14.59 Y N Y Y Y  11.270  0.020 1     13.000   5.0000 25 M4     0.50 34       0.110  0.10 J 24   135.03    1.16  -48.71  11.75 -16.06  -5.88 C1                        
Gaia EDR3 148017561002336384  L06-13                        04334291+2526470 68.4289 25.4462  19.62 Y Y Y Y Y  14.640  0.040 1                        M8.75  0.25 28       0.140  0.10 J 24   135.07   15.69  -36.38                      D4                        
Gaia EDR3 145189277793776896                                04334298+2235566 68.4292 22.5989  15.05 N N N Y Y  11.270  0.020 1     17.000   0.1400 23 M4.5   0.25 53       0.590  0.14 J 27   155.30   11.85  -47.08  16.22 -13.93  -8.56 C5                        
Gaia EDR3 151129011404806912  L09-11                        04334465+2615005 68.4361 26.2500  16.59 Y N Y Y Y  11.640  0.020 1     15.900   0.2260 23 M5.2   0.20 47       3.200  0.25 V 22   153.87   19.58  -39.97  16.06 -12.68  -7.89 C8                        
Gaia EDR3 3314282402395528192 DM Tau                        04334871+1810099 68.4531 18.1694  13.10 Y N Y Y Y  10.440  0.020 1     18.607   0.1000 14 M3     0.20 47       0.100  0.25 V 22   134.81    1.75  -48.04  17.17 -14.72  -7.57 C1                        
Gaia EDR3 145203159127518336  CI Tau                        04335200+2250301 68.4668 22.8416  12.18 Y N Y Y Y   9.480  0.020 1     16.800   0.2250 23 K5.5   1.00 47       1.900  0.25 V 22   152.99   12.14  -45.86  16.29 -13.19  -7.62 C5                        
Gaia EDR3 151127911893054464  L06-22                        04335245+2612548 68.4686 26.2151        Y N Y Y Y  15.806  0.073 1                        M8.5   0.50 29       0.900  0.10 J 24                                                                         
Gaia EDR3 145955877916423168  XEST 17-059                   04335252+2256269 68.4689 22.9407  14.50 Y N Y Y Y  10.240  0.020 1     26.700   0.8710 23 M5.5   0.20 47       1.000  0.25 V 22                                                                         
Gaia EDR3 3314267593348429952                               04335283+1803166 68.4703 18.0545  14.24 N N N Y Y  10.870  0.020 1                        M5     0.25 53       0.210  0.14 J 27   135.57    1.51  -48.46                      C1                        
Gaia EDR3 151127907599718528  IT Tau B                                       68.4775 26.2237  15.41 Y N Y Y Y                                         M2.9   0.20 47       5.600  0.25 V 22   162.03   20.49  -42.06                      D4  R2                    
Gaia EDR3 151127907597788672  IT Tau A                      04335470+2613275 68.4780 26.2242  13.19 Y N Y Y Y   9.870  0.020 1     -5.000   5.0000 25 K6     1.00 47       3.100  0.25 V 22   152.75   19.31  -39.64  -3.79 -15.54  -1.89 C8  R1     AB      17     
Gaia EDR3 3410425795073669504 J2-2041 A                     04335546+1838390 68.4812 18.6442  14.36 Y N Y Y Y  10.530  0.020 1     15.000   5.0000 25 M3.7   0.20 47       0.450  0.25 V 22                                                   R1     AB      31     
Gaia EDR3 3410425795071028736 J2-2041 B                                      68.4812 18.6440  14.22 Y N N N N                                                                                 130.54    2.55  -45.70                      D2  R2                    
Gaia EDR3 147786354323787008                                04340619+2418508 68.5258 24.3140  18.47 N Y Y Y Y  14.110  0.030 1                        M8.25  0.50 51       0.000  0.10 J 24   127.03   12.62  -35.75                      C6                        
Gaia EDR3 145203811962545152  JH 108                        04341099+2251445 68.5459 22.8623  13.87 Y Y Y Y Y  10.590  0.020 1     16.500   0.1660 23 M1.5   0.20 47       1.750  0.25 V 22   153.75   12.11  -45.88  16.01 -13.57  -7.58 C5                        
Gaia EDR3 145203704587705088  CFHT Tau 1                    04341527+2250309 68.5637 22.8418  19.11 Y Y Y Y Y  13.740  0.030 1     17.100   0.3700 23 M7     0.50 14       1.610  0.10 J 24   155.06   12.14  -46.27  17.02 -14.33  -6.39 C5                        
Gaia EDR3 3313311018233390208                               04341755+1711312 68.5732 17.1919  16.52 N N N Y Y  12.880  0.030 1      6.000   5.0000 25 M5.5   0.25 53       0.080  0.10 J 27   132.82   -0.33  -48.69   5.02 -15.84  -3.39 C1                        
Gaia EDR3 3314297172786614272 HBC 407                       04341803+1830066 68.5751 18.5018  12.40 Y Y N N Y  10.576  0.020 1     17.930   0.5600  6 K0     1.00 47       0.800  0.25 V 22   237.48    3.90  -83.23  15.73 -12.13  -9.74 NM  U      AB      11     
Gaia EDR3 3313455329134355456                               04343128+1722201 68.6304 17.3722  14.45 N N Y Y Y  11.210  0.020 1                        M4.25  0.25 46       0.000  0.14 J 24   135.80   -0.07  -49.36                      C1                        
Gaia EDR3 145125987155266048                                04343609+2225143 68.6505 22.4206  16.05 N N N Y Y  11.950  0.020 1                        M7     0.25 53       0.160  0.14 J 27   154.07   11.00  -46.56                      C5                        
Gaia EDR3 3410376454489356416                               04343664+1836255 68.6527 18.6070  14.05 N N N Y N  10.640  0.020 1                        M4.75  0.25 53       0.320  0.14 J 27    91.31    1.56  -31.78                      D2                        
Gaia EDR3 145982742935380096  [SCH2006b] J0434454+2308035   04344544+2308027 68.6894 23.1340  16.78 Y Y Y Y Y  12.810  0.020 1     18.100   0.3120 23 M5.25  0.50 30       2.100  0.30 V 23   156.78   12.70  -45.97  17.89 -14.93  -7.36 C5                        
Gaia EDR3 147818450613367424  AA Tau                        04345542+2428531 68.7309 24.4813  14.42 Y N Y Y Y   9.430  0.020 1     17.400   0.1500 23 M0.6   0.20 47       0.400  0.25 V 22   128.24   12.75  -35.49  16.38 -10.92 -10.18 C6                        
Gaia EDR3 145225596036660224  XEST 08-003                   04345693+2258358 68.7373 22.9765  13.40 Y Y Y Y Y  10.460  0.020 1     17.900   0.3870 23 M0     1.00 39       1.800       V 20   154.37   12.09  -45.45  17.97 -14.30  -6.02 C5                        
Gaia EDR3 3313463953428629632                               04345923+1733379 68.7469 17.5605  14.29 N N N Y Y  10.630  0.020 1      6.000   5.0000 25 M5.75  0.25 53       0.200  0.14 J 27   136.20    0.13  -48.96   4.90 -16.47  -3.91 C1                        
Gaia EDR3 145238687096970496  CFHT Tau 11                   04350850+2311398 68.7855 23.1943  16.35 Y Y Y Y Y  12.530  0.020 1     16.000   0.2050 23 M6.75  0.50 25       0.000  0.80 V 13   122.28    9.88  -35.61  15.13 -11.89  -8.62 C6                        
Gaia EDR3 3313414750283302400                               04351316+1725496 68.8049 17.4304  14.22 N Y Y Y Y  11.000  0.020 1     23.000   5.0000 25 M4.5   0.25 51       0.160  0.10 J 24   140.69   -0.22  -50.68  21.03 -15.38  -9.17 C1                        
Gaia EDR3 145226970426193280  EZ Tau                        04351316+2259205 68.8054 22.9888  14.42 N Y N N N  11.127  0.022 1      7.000   5.0000 25 M2.5   2.00 32       0.000       V 15    46.04    3.58  -13.50  11.28 -20.94   8.85 D7                        
Gaia EDR3 145132927822383616  HO Tau                        04352020+2232146 68.8343 22.5373  13.98 Y N Y Y Y  11.200  0.020 1     16.500   0.4000 23 M3.2   0.20 47       1.000  0.25 V 22   156.03   11.09  -46.54  16.09 -14.10  -7.01 C5                        
Gaia EDR3 145213875069914496  FF Tau                        04352089+2254242 68.8372 22.9066  12.78 Y Y Y Y Y   9.780  0.020 1     16.300   0.1360 23 K8     0.50 47       2.000  0.25 V 22   153.55   11.71  -45.13  15.83 -15.08  -7.76 C5  U      AB      31     
Gaia EDR3 3313508208769176704 HBC 412 A                     04352450+1751429 68.8521 17.8618  13.55 Y Y Y Y Y  10.030  0.020 1     18.587   0.0240 14 M2.6   0.20 47       0.300  0.25 V 22                                                   R1     AB      4      
Gaia EDR3 3313508208771573888 HBC 412 B                                      68.8523 17.8618  13.54 Y N N N N                      18.295   0.1680 14                                                                                         R2                    
Gaia EDR3 147606657186323712  DN Tau                        04352737+2414589 68.8641 24.2496  11.46 Y N Y Y Y   9.140  0.020 1     17.000   0.1030 23 M0.3   0.50 47       0.550  0.25 V 22   123.00   11.66  -34.15  16.07 -10.80  -9.53 C6                        
Gaia EDR3 151574107455728256                                04353164+2715081 68.8820 27.2521  13.85 N N N Y Y  10.930  0.020 1     18.930  17.8000 16 M4     0.25 53       0.030  0.14 J 27   121.58   16.58  -29.45  18.91 -13.81 -10.65 C6                        
Gaia EDR3 147605282796916992  CoKu Tau 3 A                  04354093+2411087 68.9207 24.1857  15.56 Y N Y Y Y  10.730  0.030 1     17.600   0.1460 23 M0.5   0.50 47       3.400  0.25 V 22   120.82   11.27  -33.55  16.58 -10.97  -9.92 C6  R1     AB      17     
Gaia EDR3 147605278502447744  CoKu Tau 3 B                                   68.9207 24.1851  17.52 Y N Y Y Y  12.210  0.020 2                        M4.3   0.20 47       6.700  0.25 V 22   120.35   11.22  -33.42                      C6  R2                    
Gaia EDR3 145133786815830784  KPNO-Tau 8                    04354183+2234115 68.9244 22.5698  16.89 Y Y Y Y Y  12.950  0.020 1     15.700   0.8830 23 M5.75  0.25 15       1.100  0.30 V 23   145.80   10.29  -43.26  15.44 -14.33  -6.43 C5                        
Gaia EDR3 145212711134828672  XEST 08-033                   04354203+2252226 68.9252 22.8729  15.31 Y Y Y Y Y  11.250  0.020 1     16.800   0.6840 23 M5     1.00 39       2.100       V 20   155.26   11.62  -45.50  16.53 -14.19  -6.86 C5                        
Gaia EDR3 151870352825256576  L06-14                        04354526+2737130 68.9387 27.6202  20.02 Y Y Y Y Y  15.020  0.050 1                        M9.25  0.25 28       0.000  0.14 J 24   125.42   17.67  -29.75                      D4                        
Gaia EDR3 145209618758377856  HQ Tau                        04354733+2250216 68.9473 22.8393  11.53 Y N Y Y Y   8.650  0.020 1     18.000   0.4460 23 K2     1.00 47       2.600  0.25 V 22   153.93   11.41  -45.13  17.63 -15.40  -7.62 C5                        
Gaia EDR3 148021722825803904                                04354778+2523436 68.9492 25.3953  13.65 N N Y Y Y  10.270  0.020 1     27.900  19.9000 16 M4.5   0.50 44       0.140  0.14 J 27   120.91   13.28  -31.81  26.92 -10.26 -12.03 C6                        
Gaia EDR3 145210099794710272  KPNO-Tau 15                   04355109+2252401 68.9629 22.8777  14.73 Y Y Y Y Y  11.310  0.020 1     12.200   0.1940 23 M2.75  0.25 19       2.300  0.30 V 23   152.23   11.34  -44.53  10.31 -19.00 -13.08 C5                        
Gaia EDR3 145209339585095424  KPNO-Tau 9                    04355143+2249119 68.9643 22.8199  20.57 Y Y Y Y Y  15.480  0.040 1                        M8.5   0.25 15       0.370  0.10 J 24   148.98   10.97  -43.68                      C5                        
Gaia EDR3 145213295250374016  XEST 08-047                   04355209+2255039 68.9671 22.9177  15.47 Y Y Y Y Y  11.310  0.020 1     50.700   5.0000 18 M2     2.00 32       3.200  0.30 V 15   152.25   11.42  -44.45  49.41  -4.75 -13.14 C5                        
Gaia EDR3 145213187879627776  HP Tau                        04355277+2254231 68.9700 22.9064  13.03 Y N Y Y Y   9.550  0.020 1     17.700   1.8000  2 K4     1.00 47       3.150  0.25 V 22   162.77   12.18  -47.54  17.51 -12.28  -6.24 C5                        
Gaia EDR3 145209442664192896  XEST 08-049                   04355286+2250585 68.9703 22.8495  14.72 Y Y Y Y Y  10.990  0.020 1     17.100   0.1680 23 M2     2.00 32       1.800  0.20 V 15   153.71   11.37  -45.00  16.91 -14.28  -6.60 C5                        
Gaia EDR3 145213192171160064  HP Tau/G3                     04355349+2254089 68.9730 22.9024  13.32 Y N Y Y Y  10.040  0.020 1                        M0.6   0.20 47       2.100  0.25 V 22   151.27   11.30  -44.18                      C5  U      AB      31     
Gaia EDR3 145213192171159552  HP Tau/G2                     04355415+2254134 68.9757 22.9037  10.51 Y Y Y Y Y   8.100  0.020 1     16.600   1.4000 14 G2     1.00 47       2.550  0.25 V 22   159.07   11.88  -46.45  17.56 -12.70  -2.08 C5                        
Gaia EDR3 145104679822193152  [SCH2006b] J04355509+22142525 04355509+2214249 68.9796 22.2402  17.49 Y N N N N  14.034  0.026 1                        M4.5   0.50 30       0.660  0.40 V 26   200.10   13.07  -59.99                      D5                        
Gaia EDR3 3313386609655429248 2MASS J04355568+1707395 B                      68.9817 17.1273  16.25 N N N Y Y                                         M5.25  0.25 53                          139.61   -1.11  -50.44                      C1  R2                    
Gaia EDR3 3313386605360382720 2MASS J04355568+1707395 A     04355568+1707395 68.9821 17.1277  14.50 N N N Y Y  11.080  0.030 1                        M4.75  0.25 53       0.160  0.14 J 27   134.15   -1.07  -48.47                      C1  R1                    
Gaia EDR3 145213226530896896  Haro 6-28                     04355684+2254360 68.9869 22.9099  14.95 Y N Y Y Y  11.140  0.020 1     16.000   0.1570 23 M3.1   0.20 47       2.850  0.25 V 22   141.30   10.55  -41.23  15.81 -13.16  -6.21 C5  U      AB      17     
Gaia EDR3 147523605402800256  V1324 Tau                     04355683+2352049 68.9869 23.8680  12.44 N Y Y Y Y   9.633  0.021 1     16.605   0.1290 14 M2     0.50 50       1.000  0.30 V 23   114.48   10.09  -32.11  15.76 -10.24  -8.61 C6                        
Gaia EDR3 147523609698860160                                04355694+2351472 68.9873 23.8631  14.47 N N N Y Y  10.990  0.020 1     20.000   5.0000 25 M5.75  0.25 53       0.170  0.10 J 27   121.48   10.70  -34.08  19.24 -11.73  -9.25 C6                        
Gaia EDR3 145210267297932416  SSTtau 043557.6+225357        04355760+2253574 68.9901 22.8992  20.39 Y N Y Y Y  15.210  0.030 1                        M5     1.00 39       1.070  0.10 J 24                                                                         
Gaia EDR3 147727672184672640                                04355881+2438404 68.9951 24.6445  14.07 N Y Y Y Y  10.910  0.020 1     17.400   0.3100 23 M3     0.50 51       0.310  0.10 J 24   153.26   15.16  -41.57  17.64 -12.23  -5.92 D4                        
Gaia EDR3 145157941711889536  XEST 09-042                   04355892+2238353 68.9956 22.6431  11.80 Y Y Y Y Y   9.320  0.020 1     17.400   0.3220 23 K7     1.00 47       1.050  0.25 V 22   158.82   11.25  -46.82  17.27 -14.52  -6.30 C5                        
Gaia EDR3 145157937416226176  SSTtau 043559.4+223829        04355949+2238291 68.9980 22.6413  18.12 Y N Y Y Y  14.510  0.040 1                        M1     1.00 51       0.510  0.10 J 24   140.76    9.96  -41.50                      C5                        
Gaia EDR3 3313412963576880000                               04360131+1726120 69.0055 17.4366  14.38 N N Y Y Y  11.110  0.020 1                        M3     0.25 46       0.200  0.14 J 24   135.09   -0.50  -48.25                      C1                        
Gaia EDR3 144911784251503616  L06-15                        04361030+2159364 69.0430 21.9934  19.60 Y N Y Y Y  14.860  0.040 1                        M8.5   0.25 28       0.050  0.14 J 24   110.73    6.77  -33.43                      D4                        
Gaia EDR3 145220064117853696  CFHT Tau 2                    04361038+2259560 69.0433 22.9988  18.77 Y Y Y Y Y  13.750  0.020 1     16.600   0.2590 23 M7.5   0.25 15       0.400  0.30 V 23   156.24   11.77  -45.31  16.54 -13.50  -5.94 C5                        
Gaia EDR3 148037764527442944  LkCa 14                       04361909+2542589 69.0796 25.7163  11.23 Y Y Y Y Y   9.340  0.020 1     17.000   0.1890 23 K5     1.00 47       0.000  0.25 V 22   122.96   13.89  -31.67  16.56 -14.69 -10.55 C6                        
Gaia EDR3 147546080967742720  L06-23                        04362151+2351165 69.0896 23.8545  16.68 Y N N N Y  13.164  0.025 1     15.900   0.2260 23 M5.1   0.20 47      -0.200  0.25 V 22   109.20    9.48  -30.50  14.11  -6.65 -10.96 D4                        
Gaia EDR3 147614422487144960                                04363248+2421395 69.1354 24.3610  16.07 N Y Y Y Y  11.660  0.020 1     15.900   0.2620 23 M8     0.50 51       0.000  0.10 J 24   150.96   14.10  -41.17  16.19 -11.90  -5.11 D4                        
Gaia EDR3 145217379763796992  CFHT Tau 3                    04363893+2258119 69.1622 22.9699  18.43 Y Y Y Y Y  13.720  0.030 1     16.800   0.3760 23 M7.75  0.25 15       0.480  0.10 J 24   171.62   12.64  -49.54  16.46 -14.94  -7.28 C5                        
Gaia EDR3 159667475109927808  V961 Per                      04371686+3108194 69.3203 31.1387  12.54 N Y N N N  10.335  0.019 1     15.718   0.4410 14 K4     0.80  4       1.600  0.30 V 23   223.52   41.51  -42.82  16.82  -7.78  -4.42 D6                        
Gaia EDR3 151499478104075008                                04372171+2651014 69.3406 26.8503  14.31 N N Y Y Y  11.300  0.020 1      6.000   5.0000 25 M4     0.50 49       0.080  0.10 J 27   122.72   15.46  -29.57   6.26 -15.57  -7.81 D4                        
Gaia EDR3 3410400884263390720 RX J0437.4+1851 A             04372686+1851268 69.3621 18.8572  11.39 N Y N N N   9.422  0.041 1     16.000   0.5000  8 K6     0.80  4       0.100  0.30 V 23    88.44    1.15  -29.61  13.88 -19.20  -9.46 D2                        
Gaia EDR3 148369409017865984  ITG 1                         04375670+2546229 69.4863 25.7730  17.23 Y N N N Y  14.129  0.034 1                        M4.75  1.25 38 bin                      951.21  104.10 -239.30                      NM                        
Gaia EDR3 146758796282263040  [SCH2006b] J0438001+2327167   04380007+2327167 69.5003 23.4545  16.85 N Y N N N  13.273  0.025 1     15.600   0.5000 19 M5.25  0.50 30       0.400  0.30 V 23   108.63    8.35  -30.24  13.71  -6.29 -10.90 D4                        
Gaia EDR3 148420639387738112  L04-07                        04380083+2558572 69.5036 25.9825  16.27 Y Y Y Y Y  11.540  0.020 1     19.700   0.4020 23 M7.25  0.25 23       0.760  0.10 J 24   141.02   15.82  -35.10  18.93 -12.55 -11.55 C7                        
Gaia EDR3 147963242551254144  SSTtau 043801.9+251926        04380191+2519266 69.5080 25.3240  17.67 Y N N N N  13.651  0.023 1     11.300   0.2490 23 K8     1.00 39       0.850  0.10 J 24   337.89   34.78  -86.67  10.83  -9.90  -7.37 NM                        
Gaia EDR3 3411215210060678784 V1325 Tau                     04381304+2022471 69.5544 20.3797  12.40 N Y N N N  10.074  0.023 1     14.954   0.5190 14 K2     0.80  4       0.900  0.30 V 23   178.61    5.85  -56.06  14.30  -4.45  -4.78 D4                        
Gaia EDR3 148450875956969344  L04-08                        04381486+2611399 69.5620 26.1943  19.80 Y N Y Y Y  15.180  0.050 1     21.238  10.1370 22 M7.25  0.25 23                          135.35   15.50  -33.26  20.56 -11.22 -11.11 C7                        
Gaia EDR3 146675954953119104  V1117 Tau                     04381561+2302276 69.5651 23.0409  12.95 N Y N N N  10.623  0.023 1     15.800   0.1170 23 M1     0.50  4       0.300       V 20   120.75    8.49  -34.09  13.87  -6.69 -10.93 C6                        
Gaia EDR3 146758968080949504  [SCH2006b] J0438163+2326404   04381630+2326402 69.5679 23.4444  15.21 Y Y Y Y Y  11.810  0.020 1     15.700   0.3880 23 M4.75  0.50 30       0.300  0.30 V 23   121.13    9.20  -33.63  14.81 -12.23  -8.74 C6                        
Gaia EDR3 148449845165337600  GM Tau                        04382134+2609137 69.5889 26.1537  16.24 Y N Y Y Y  12.800  0.020 1     16.500   0.3030 23 M5     0.20 47       2.100  0.25 V 22   133.45   15.17  -32.80  16.01 -12.40 -10.05 C7                        
Gaia EDR3 3309969804256882688 V1326 Tau                     04382765+1543380 69.6152 15.7272  12.77 N Y N N N  10.920  0.021 1     15.211   0.1260 14 K3     2.50 50       0.800  0.30 V 23   190.81   -6.76  -70.42  14.24  -7.17  -4.55 D5                        
Gaia EDR3 148449913884294528  DO Tau                        04382858+2610494 69.6191 26.1803  12.38 Y N Y Y Y   9.470  0.020 1     16.500   0.2080 23 M0.3   0.50 47       0.775  0.25 V 22   133.57   15.19  -32.74  16.11 -11.61  -9.29 C7                        
Gaia EDR3 148450085683504896  HV Tau A                      04383528+2610386 69.6471 26.1773  12.94 Y N Y Y Y   9.230  0.020 1     18.800   0.4120 23 M4.1   0.20 47       1.400  0.25 V 22   132.61   15.04  -32.46  18.08 -10.94 -10.67 C7  U, R1  ABC     12,31  
Gaia EDR3 148450115749097216  HV Tau C                                       69.6480 26.1781  17.99 Y N Y Y Y  13.740  0.020 2                        K6     1.00 24       0.790  0.14 J 27                                                   R2                    
Gaia EDR3 3411198987968134528 [SCH2006b] J04383805+20171185 04383805+2017117 69.6585 20.2866  16.45 Y N N N N  12.804  0.025 1      6.000   5.0000 25 M4     0.50 30       1.000  0.10 V 25                                                                         
Gaia EDR3 3309970392669539584                               04383885+1546045 69.6619 15.7678  13.70 N N N Y Y  10.990  0.020 1                        M3     0.25 53       0.000  0.14 J 27   130.24   -4.60  -47.91                      D2                        
Gaia EDR3 3309970392669539200 HD 285957                     04383907+1546137 69.6629 15.7703  10.51 N Y Y Y Y   8.901  0.030 1     17.991   0.3700 14 G6     2.50 50       0.800  0.30 V 23   130.52   -4.61  -48.01  15.89 -16.52  -7.11 D2                        
Gaia EDR3 3409319239697943296                               04384502+1737433 69.6877 17.6286  14.77 N N Y Y Y  11.890  0.020 1                        M4.25  0.25 46       0.000  0.14 J 24   138.39   -1.15  -47.72                      C1                        
Gaia EDR3 3409319342777158272                               04384725+1737260 69.6970 17.6238  16.22 N N Y Y Y  12.750  0.020 1                        M5.5   0.25 46       0.000  0.14 J 24   138.85   -1.18  -47.87                      C1                        
Gaia EDR3 146767764173923328  [SCH2006b] J0438586+2336352   04385859+2336351 69.7442 23.6097  15.66 Y Y Y Y Y  11.970  0.020 1     15.600   0.3020 23 M4.25  0.50 30       0.000       V 20   120.76    9.23  -33.00  14.87 -12.04  -8.14 C6                        
Gaia EDR3 146709146460303744  [SCH2006b] J0438587+2323596   04385871+2323595 69.7447 23.3998  16.26 Y Y Y Y Y  12.490  0.020 1     15.400   0.7000 19 M6.5   0.50 30       0.000  0.14 J 24   119.46    8.78  -32.94  14.49 -11.66  -8.50 C6                        
Gaia EDR3 146764809236423808  [SCH2006b] J0439016+2336030   04390163+2336029 69.7568 23.6007  14.35 Y Y Y Y Y  11.340  0.020 1     16.600   0.5000 19 M4.9   0.20 47      -0.200  0.25 V 22   121.02    9.22  -33.06  15.79 -12.10  -8.61 C6                        
Gaia EDR3 148354733113981696  L04-09                        04390396+2544264 69.7665 25.7406  17.25 Y N Y Y Y  12.650  0.020 1     16.500   0.2190 23 M7.25  0.25 23       0.450  0.10 J 24   134.89   14.30  -33.49  16.05 -12.27  -9.32 C7                        
Gaia EDR3 146764049027283328                                04390453+2333199 69.7690 23.5554  13.76 N N Y Y Y  10.480  0.020 1                        M5     0.50 44       0.080  0.14 J 27                                                                         
Gaia EDR3 146764946676068992  SSTtau 043905.2+233745        04390525+2337450 69.7719 23.6291  15.52 Y N Y Y Y  13.380  0.020 1     15.400   0.3790 23 K5     1.00 39       0.340  0.10 J 24                                                                         
Gaia EDR3 146767935972608128                                04390571+2338112 69.7739 23.6364  14.84 N N N Y Y  11.340  0.020 1     -4.200   1.6000 17 M6     0.25 53       0.080  0.10 J 27   120.55    9.22  -32.86  -4.26 -13.99  -3.39 C6                        
Gaia EDR3 146764465639042176  [SCH2006b] J0439064+2334179   04390637+2334179 69.7766 23.5715  15.83 Y Y Y Y Y  12.090  0.020 1     15.600   0.2010 23 M7.5   0.50 30       0.000       V 20   119.60    9.04  -32.68  14.85 -12.23  -8.21 C6                        
Gaia EDR3 146708734143437568                                04390940+2324007 69.7892 23.4001  12.64 N N N Y Y  10.080  0.020 1     15.600   0.1050 23 M1.5   0.25 53       0.070  0.14 J 27   120.60    8.80  -33.18  14.77 -11.87  -8.30 C6                        
Gaia EDR3 159391184159006720  CIDA 13                       04391586+3032074 69.8162 30.5352  15.54 Y N N N N  12.680  0.025 1     15.900   0.5000  9 M3.5   1.00  8       0.350  0.50 V  5   115.63   19.91  -22.25  17.34 -19.73 -12.63 D4                        
Gaia EDR3 146469246765971200  VY Tau                        04391741+2247533 69.8226 22.7981  12.92 Y N Y Y Y   9.970  0.020 1     17.716   0.3200 14 M1.5   0.20 47       0.600  0.25 V 22   146.89    9.43  -41.37  17.24 -14.09  -7.24 C5  U      AB      17     
Gaia EDR3 144936836795636864  LkCa 15                       04391779+2221034 69.8242 22.3509  11.59 Y N Y Y Y   9.420  0.020 1     17.650   0.6500 14 K5.5   1.00 47       0.300  0.25 V 22   150.20    8.69  -43.09  17.22 -14.31  -6.71 D4                        
Gaia EDR3 148378033312276864  GN Tau B                                       69.8371 25.7505  14.94 Y N Y Y Y                                         M2.5   1.50 42       5.700       V 20                                                   R2                    
Gaia EDR3 148378033311467904  GN Tau A                      04392090+2545021 69.8373 25.7504  14.34 Y N Y Y Y  10.200  0.020 1     16.300   0.1720 23 M2.5   0.20 47       3.050  0.25 V 22                                                   R1     AB      17     
Gaia EDR3 173480674049214592  V583 Aur                      04392545+3332446 69.8561 33.5455  11.00 N Y N N N   9.180  0.021 1      6.800   0.5000  8 K5     0.80  4       0.300  0.30 V 23    86.60   18.51  -13.62   9.88 -19.58  -8.09 D4                        
Gaia EDR3 146881048231272192  L06-24                        04393364+2359212 69.8902 23.9891  14.98 Y N Y Y Y  11.570  0.020 1     15.300   0.2240 23 M5     0.25 29       0.390  0.10 J 24   121.44    9.74  -32.41  14.63 -11.88  -8.11 C6                        
Gaia EDR3 148400229703257856  ITG 15                        04394488+2601527 69.9370 26.0312  14.99 Y N Y Y Y  10.640  0.020 1     15.700   0.2580 23 M5     0.20 47       2.650  0.25 V 22   133.59   14.47  -32.42  15.33 -12.68  -9.30 C7                        
Gaia EDR3 148400156688543104  CFHT Tau 4                    04394748+2601407 69.9479 26.0279  17.79 Y N Y Y Y  12.170  0.020 1     16.700   7.0000 22 M7     0.50 15       1.410  0.10 J 24   134.60   14.56  -32.65  16.22 -12.22  -9.72 C7                        
Gaia EDR3 148374391180009600  IC 2087                       04395574+2545020 69.9823 25.7504  17.47 Y N Y Y Y  10.670  0.020 1                        K4     1.00 45       4.110  0.14 J 24   138.65   14.41  -34.01                      C7                        
Gaia EDR3 146874275068113664  L06-26                        04400067+2358211 70.0028 23.9724  16.33 Y N Y Y Y  12.430  0.020 1      7.000   5.0000 25 M6     0.25 29       0.000  0.10 J 24   120.85    9.52  -32.10   6.62 -12.42  -5.90 C6                        
Gaia EDR3 148386898125118464  CFHT Tau 17 B                                  70.0072 25.9413  20.05 Y N N N Y                                                                                                                                 R2                    
Gaia EDR3 148386898124771328  CFHT Tau 17 A                 04400174+2556292 70.0074 25.9414  19.72 Y Y Y Y Y  13.220  0.020 1     17.200   0.2960 23 M5.75  0.50 25       6.500  0.80 V 13                                                   R1     AB      27     
Gaia EDR3 148401565437820928  IRAS 04370+2559               04400800+2605253 70.0334 26.0903  18.71 Y N Y Y Y  12.410  0.020 1     17.200   0.2630 23 K9.75  3.75 38 bin  13.100       V 20   132.13   14.29  -31.81  16.69 -11.20  -9.50 C7                        
Gaia EDR3 146686292938953216                                04401428+2307544 70.0596 23.1317  15.63 N N N Y Y  12.160  0.020 1     32.600  10.7000 16 M5.5   0.25 53       0.200  0.14 J 27   149.58    9.93  -41.07  31.89 -12.79 -10.10 C5                        
Gaia EDR3 151639902060635520                                04401447+2729112 70.0604 27.4863  18.74 N N Y Y Y  14.370  0.040 1                        M7.25  0.50 49       0.030  0.10 J 27   132.80   16.91  -29.79                      D4                        
Gaia EDR3 148141775750936960  L04-10                        04403979+2519061 70.1658 25.3183  16.60 Y Y Y Y Y  11.820  0.020 1     15.800   0.2190 23 M5.25  0.25 23       4.500  0.30 V 23   136.81   13.13  -33.91  15.04 -12.06  -9.88 C7  U      AB      33     
Gaia EDR3 3410539044769663232                               04404677+1928033 70.1950 19.4675  15.23 N N N Y Y  11.680  0.020 1      7.000   5.0000 25 M5.5   0.25 53       0.120  0.14 J 27   137.45    1.76  -43.38   6.29 -16.37  -3.69 D2                        
Gaia EDR3 157644373715415424                                04404936+2732166 70.2057 27.5378  16.09 N N N Y N  12.150  0.020 1     35.000   5.0000 25 M7.5   0.25 53       0.000  0.14 J 27   150.21   19.01  -33.33  34.18 -14.23 -16.83 D4                        
Gaia EDR3 148381984682184320  JH 223 B                                       70.2061 25.8557  16.93 Y N Y Y Y                                         M6     0.25 53       0.580  0.14 J 27   135.07   13.92  -32.57                      C7  R2                    
Gaia EDR3 148381984682184192  JH 223 A                      04404950+2551191 70.2063 25.8552  14.10 Y N Y Y Y  10.750  0.020 1     16.100   0.1610 23 M2.8   0.20 47       1.200  0.25 V 22   135.78   13.99  -32.74  15.39 -10.69  -9.72 C7  R1     AB      28     
Gaia EDR3 148384527302822272  Haro 6-32                     04410424+2557561 70.2677 25.9655  14.86 Y Y Y Y Y  10.950  0.020 1     15.100   0.1740 23 M5.2   0.20 47       0.750  0.25 V 22                                                                         
Gaia EDR3 148063637410559488  IW Tau B                                       70.2696 24.8516  12.38 Y N N N N                                                                                 132.15   11.67  -33.28                      D4  R2                    
Gaia EDR3 148063641705483776  IW Tau A                      04410470+2451062 70.2697 24.8517  12.67 Y Y Y Y Y   9.240  0.020 1     15.800   0.1330 23 M0.9   0.20 47       0.400  0.25 V 22   137.35   12.13  -34.59  15.83 -12.66  -6.26 D4  R1     AB      17     
Gaia EDR3 148384179410294272  ITG 33                        04410826+2556074 70.2845 25.9353  17.64 Y N Y Y Y  13.730  0.030 1                        M3     1.00 13       3.500       V  7   141.37   14.61  -33.82                      C7                        
Gaia EDR3 148196510814073728  ITG 34                        04411078+2555116 70.2950 25.9198  18.08 Y N Y Y Y  13.190  0.020 1     15.400   0.3370 23 M5.5   0.25 23       1.360  0.14 J 24   145.75   15.02  -34.87  14.74 -11.88  -9.94 C7                        
Gaia EDR3 3409647203400743552 2MASS J04411296+1813194 A     04411296+1813194 70.3040 18.2220  14.18 N N N Y Y  10.560  0.020 1                        M4.75  0.25 53       0.000  0.14 J 27   146.93   -0.93  -48.31                      D2  R1                    
Gaia EDR3 3409647134680086784 2MASS J04411296+1813194 B                      70.3046 18.2219  15.29 N N N Y N  11.770  0.020 2                        M5.25  0.25 53                          136.58   -0.87  -44.90                      D2  R2                    
Gaia EDR3 158048409878217216  CoKu Tau 4                    04411681+2840000 70.3201 28.6666  13.79 Y N Y Y Y  10.160  0.030 1     15.980   0.4200 14 M1.1   0.20 47       1.750  0.25 V 22   149.19   21.05  -30.96  15.97 -12.68 -11.00 C3  U      AB      29     
Gaia EDR3 148289831863907840  IRAS 04385+2550               04413882+2556267 70.4118 25.9407  15.97 Y N Y Y Y  11.850  0.020 1     16.300   0.2170 23 M0.5   0.50 24       1.830  0.10 J 24   153.06   15.63  -36.35  15.95 -12.95  -9.17 D4                        
Gaia EDR3 146487556211644544  L06-16 B                      04414489+2301513 70.4371 23.0309  18.92 Y N Y Y Y  14.420  0.030 1                        M7     1.00 48       0.200  0.10 J 24   117.49    7.16  -31.79                      C6  U, R2                 
Gaia EDR3 146487560507840768  L06-16 A                      04414565+2301580 70.4402 23.0327  13.81 Y Y Y Y Y  10.740  0.020 1     11.000   5.0000 25 M4.3   0.20 47      -0.150  0.25 V 22   118.30    7.21  -32.00  10.22 -12.55  -7.14 C6  U, R1  AabBab  28,31  
Gaia EDR3 147306318712708352  UGCS J044146.97+243955.4                       70.4457 24.6653  15.65 N N N Y Y  11.850  0.020 2                        M6     0.25 53       0.000  0.14 J 27   130.50   10.95  -32.84                      D4                        
Gaia EDR3 148172179824515968  L04-12                        04414825+2534304 70.4511 25.5751  18.29 Y N Y Y Y  13.730  0.030 1     15.200   0.3330 23 M7.75  0.25 23       0.730  0.10 J 24   131.97   12.75  -31.83  14.51 -10.59  -9.14 C7                        
Gaia EDR3 148599305732728320  HD 283798                     04415515+2658495 70.4798 26.9803   9.54 N Y N N N   8.365  0.030 1     13.774   0.1400 14 G7     0.80  4       0.100  0.30 V 23   106.18   12.31  -23.86  12.64  -6.84 -10.64 D4                        
Gaia EDR3 148116246465275520  LkHa 332-G2                   04420548+2522562 70.5229 25.3822  13.50 Y N Y Y Y   9.790  0.020 1     14.100   0.2360 23 M0.6   0.20 47       2.600  0.25 V 22   142.01   13.23  -34.43  13.10 -13.14 -11.08 C7  U      AB      17     
Gaia EDR3 148116177746232192  LkHa 332-G1                   04420732+2523032 70.5305 25.3841  13.80 Y N Y Y Y   9.580  0.020 1      4.000   5.0000 25 M2.5   0.20 47       2.650  0.25 V 22                                                   U      AB      17     
Gaia EDR3 148116280825446784  V955 Tau                      04420777+2523118 70.5325 25.3866  13.74 Y N Y Y Y   9.810  0.020 1     15.700   2.2500  2 K8.5   0.50 47       2.900  0.25 V 22   147.67   13.75  -35.77  15.17 -11.60  -8.66 C7  U      AB      17     
Gaia EDR3 148112913570653568  CIDA 7                        04422101+2520343 70.5876 25.3428  15.24 Y N Y Y Y  11.400  0.020 1     16.000   0.2280 23 M5.1   0.20 47       1.100  0.25 V 22   134.89   12.40  -32.64  15.24 -11.04  -9.42 C7                        
Gaia EDR3 158165714024754688                                04422776+2939448 70.6157 29.6624  13.14 N N N Y Y   9.890  0.020 1     54.700  12.1000 16 M4.5   0.25 53       0.380  0.14 J 27   157.57   23.94  -30.33  54.23  -7.94 -16.99 C3                        
Gaia EDR3 148099749495579648  DP Tau                        04423769+2515374 70.6571 25.2603  13.64 Y N Y Y Y  10.990  0.020 1     18.600   0.2070 23 M0.8   0.20 47       0.800  0.25 V 22                                                   U      AB      31     
Gaia EDR3 3310070620026884864                               04430245+1631562 70.7603 16.5322  14.02 N N N Y N  10.870  0.020 1                        M4.25  0.25 53       0.100  0.14 J 27   149.21   -5.36  -51.07                      D2                        
Gaia EDR3 148106316500918272  GO Tau                        04430309+2520187 70.7628 25.3384  13.83 Y N Y Y Y  10.710  0.020 1     15.400   0.1360 23 M2.3   0.20 47       1.500  0.25 V 22   136.89   12.33  -32.82  14.66 -11.47  -9.39 C7                        
Gaia EDR3 158494605440901760  CIDA 14                       04432023+2940060 70.8343 29.6683  14.00 Y N Y Y Y  10.400  0.020 1     14.000   0.7000  9 M5.5   0.20 47      -0.200  0.25 V 22   159.72   23.93  -30.30  14.46 -14.00 -10.69 C3                        
Gaia EDR3 3409447332802321664                               04434061+1810216 70.9193 18.1726  15.06 N N N Y Y  11.520  0.020 1                        M5.5   0.25 53       0.090  0.14 J 27   136.99   -1.87  -43.90                      D2                        
Gaia EDR3 3406128761895775872                               04440164+1621324 71.0069 16.3589  17.27 N N Y Y Y  13.350  0.020 1                        M6     0.50 46       0.080  0.10 J 24   136.06   -5.60  -46.35                      C1                        
Gaia EDR3 147441558642852736  L04-13                        04442713+2512164 71.1131 25.2045  15.49 Y N Y Y Y  12.200  0.020 1                        M7.25  0.25 23       0.540  0.10 J 24   137.38   11.62  -32.51                      C7                        
Gaia EDR3 154586318344905216  HD 283782                     04445445+2717454 71.2269 27.2958   9.38 N Y Y Y Y   7.734  0.023 1     17.500   0.5000  8 K1     0.80  4       0.600  0.30 V 23   198.00   22.31  -41.88  17.26 -21.25 -14.66 D4                        
Gaia EDR3 159525363231870848  PSO J071.3189+31.6888         04451654+3141202 71.3189 31.6889  17.36 N N Y Y Y  13.470  0.030 1                        M5.5   0.50 52       0.340  0.10 J 27   152.01   26.32  -24.46                      C3                        
Gaia EDR3 157816859599833472  COU 706 B                                      71.4603 28.6597  12.13 N N N N Y                      33.100   0.2000 27                                         154.98   20.05  -29.94  32.91 -14.59 -15.20 C3                        
Gaia EDR3 3309789385567829376 HD 30171                      04455129+1555496 71.4638 15.9304   9.20 N Y Y Y Y   7.850  0.020 1     21.130   1.3700 14 G3     2.50 50       0.400  0.30 V 23   158.21   -8.28  -53.63  19.10 -17.25  -6.58 D2                        
Gaia EDR3 3309789385567829632 IRAS 04429+1550               04455134+1555367 71.4640 15.9268  13.37 Y N Y Y Y  10.310  0.020 1                        M2.5   0.50 34       0.230  0.10 J 24   138.32   -7.24  -46.90                      C1                        
Gaia EDR3 3406179962200403584 PSO J071.6033+17.0281         04462480+1701415 71.6034 17.0281  18.93 N N Y Y Y  13.690  0.020 1                        M7     0.25 52       1.450  0.14 J 27   162.67   -6.12  -52.70                      D2                        
Gaia EDR3 3406294414490106624                               04462561+1721214 71.6068 17.3559  14.90 N N N Y Y  11.260  0.020 1                        M5.25  0.25 53       0.560  0.14 J 27   187.02   -6.14  -59.86                      D2                        
Gaia EDR3 147373010964871040  RX J0446.7+2459               04464260+2459034 71.6776 24.9842  14.90 Y Y Y Y Y  11.260  0.020 1     32.000   5.0000 25 M5.5   0.20 47       0.000  0.25 V 22   142.44   10.78  -33.00  30.74 -10.90 -12.98 C7  U      AB      31     
Gaia EDR3 3406269778557780224                               04464590+1659544 71.6913 16.9984  15.08 N N N Y Y  11.080  0.020 1                        M5.25  0.25 53       0.690  0.14 J 27   185.88   -7.24  -60.05                      D2                        
Gaia EDR3 3406269842981827712 DQ Tau                        04465305+1700001 71.7211 17.0000  12.46 Y N Y Y Y   9.510  0.020 1     22.400   0.6000  5 M0.6   0.20 47       1.400  0.25 V 22   185.48   -7.28  -59.83  19.68 -13.52 -10.22 D2                        
Gaia EDR3 3406270362673331072 Haro 6-37 A                   04465897+1702381 71.7457 17.0438  12.67 Y N Y Y Y   9.240  0.030 1     22.450   0.7200 14 K8     0.50 47       2.050  0.25 V 22   195.71   -7.61  -62.96  19.70 -14.09 -10.27 D2  U, R1  AabB    15,17  
Gaia EDR3 3406270362673330944 Haro 6-37 B                                    71.7462 17.0444  13.63 Y N Y Y Y                      21.740   0.5000 14 M0.9   0.20 47       0.850  0.25 V 22   184.07   -7.15  -59.21  18.97 -14.43 -10.21 D2  R2                    
Gaia EDR3 3406081865148861440 DR Tau                        04470620+1658428 71.7759 16.9785  11.65 Y N Y Y Y   8.850  0.020 1     21.100   0.1900 14 K6     1.00 47       0.450  0.25 V 22   182.56   -7.33  -58.79  18.40 -13.97  -9.89 D2                        
Gaia EDR3 3406273695567950592                               04471248+1709581 71.8020 17.1661  14.76 N N N Y N  11.260  0.020 1     22.000   5.0000 25 M4     0.25 53       0.450  0.14 J 27   206.53   -7.78  -65.98  19.05 -17.77 -10.46 D2                        
Gaia EDR3 158197973524029696                                04474012+2850409 71.9173 28.8446  14.07 N N N N Y  11.402  0.022 1     21.300  28.9000 16 M2.25  0.25 53                          158.83   20.24  -29.44  21.82 -17.12 -11.51 C3                        
Gaia EDR3 158249306976130176  DS Tau                        04474859+2925112 71.9525 29.4197  12.05 Y N Y Y Y   9.460  0.020 1     16.300   2.3000  2 M0.4   0.50 47       0.250  0.25 V 22   154.15   20.83  -27.52  16.67 -14.68 -11.18 C3                        
Gaia EDR3 3405104605470388736                               04480632+1551251 72.0264 15.8569  18.12 N N Y Y Y  13.710  0.020 1                        M4.5   0.50 46       1.270  0.10 J 24   134.99   -8.01  -44.76                      D2                        
Gaia EDR3 158252231846211968  IRAS 04450+2919               04481348+2924537 72.0562 29.4148  14.83 N N Y Y Y  12.010  0.020 1     34.000   5.0000 25 M1.75  0.25 46       0.480  0.14 J 24   149.81   20.08  -26.56  34.05 -12.59 -13.72 C3                        
Gaia EDR3 158252399348280704                                04482128+2927120 72.0888 29.4532  13.05 N N N Y Y  10.470  0.020 1      9.930   6.9700 21 M1.75  0.25 53       0.050  0.14 J 27   151.12   20.29  -26.66  10.51 -15.60  -9.81 C3                        
Gaia EDR3 158254087272066304                                04482174+2928054 72.0907 29.4681  16.96 N N N Y Y  13.040  0.020 1                        M7.25  0.25 53       0.000  0.10 J 27   145.41   19.55  -25.63                      C3                        
Gaia EDR3 158401834147095680  HD 30378                      04482274+2946227 72.0948 29.7729   7.40 N N Y Y Y   7.230  0.020 1     21.600   3.5000 11 B9.5        43       0.000  0.14 J 27   152.67   21.17  -26.38  22.09 -14.61 -11.78 C3                        
Gaia EDR3 3406087053469332352 L06-17                        04484189+1703374 72.1746 17.0603  17.70 Y Y Y Y Y  13.520  0.020 1                        M7     0.25 28       1.600  0.30 V 23   190.76   -8.23  -60.14                      D2                        
Gaia EDR3 158234192983875328                                04485745+2913521 72.2394 29.2310  15.63 N N Y Y Y  11.910  0.020 1      6.000   5.0000 25 M6     0.50 46       0.030  0.10 J 24   153.68   19.92  -27.21   6.45 -15.80  -9.78 C3                        
Gaia EDR3 158234192983874560                                04485789+2913548 72.2413 29.2318  17.25 N N Y Y Y  13.480  0.020 1                        M5     5.00 46 :                        140.35   18.19  -24.84                      C3                        
Gaia EDR3 158348056861781632                                04491437+2934354 72.3100 29.5764  13.60 N N N N Y  11.023  0.022 1                        M1.25  0.25 53                          160.93   21.53  -27.73                      C3                        
Gaia EDR3 147153757179559296  SSTtau 044916.3+243827        04491634+2438272 72.3181 24.6407  11.97 N Y N N N   9.726  0.022 1     -3.364   0.4210 21 K2     1.00 39       0.500       V 20   334.59   21.53  -75.96  -6.60 -37.13 -24.54 NM                        
Gaia EDR3 155230907037346048                                04492210+2911124 72.3421 29.1866  19.58 N N Y Y Y  14.900  0.040 1                        M8.5   0.50 49       0.000  0.10 J 27   156.78   20.07  -27.63                      C3                        
Gaia EDR3 3412878010943270784 V1341 Tau                     04500019+2229575 72.5008 22.4992  11.08 N Y N N N   9.503  0.024 1     15.040   0.1300 14 K1     0.80  4       0.400  0.30 V 23   118.56    3.81  -29.47  12.83  -7.98 -11.95 D3                        
Gaia EDR3 3405234931957672576                               04504003+1619460 72.6669 16.3294  15.10 N N Y Y Y  11.720  0.020 1                        M4.75  0.25 46       0.000  0.14 J 24   136.26   -8.05  -43.13                      D2                        
Gaia EDR3 3412003903495181440                               04505356+2139233 72.7233 21.6565  13.61 N Y N N N  10.469  0.025 1                        M2     0.50 51       0.000  0.10 J 24   129.51    2.31  -33.02                      D4                        
Gaia EDR3 155162123136347648                                04505864+2852218 72.7445 28.8726  15.71 N N N N Y  12.567  0.023 1     14.000   5.0000 25 M4.25  0.25 53                          162.00   19.38  -28.29  14.59 -18.05 -10.54 C3                        
Gaia EDR3 159965197946584320  UY Aur                        04514737+3047134 72.9475 30.7870  11.70 Y N Y Y Y   9.130  0.020 1     13.920   0.8700 14 K7     1.00 47       1.000  0.25 V 22   148.48   21.46  -22.43  14.80 -15.17 -10.58 C4  U      AB      17     
Gaia EDR3 3406540773815790592 V1343 Tau                     04515424+1758280 72.9761 17.9743  13.54 N Y N N N  10.197  0.023 1     18.200   0.5000  8 M2     0.50 50       0.700  0.30 V 23   152.24   -5.79  -44.62  16.43 -16.20  -6.32 D2                        
Gaia EDR3 159987737936257408  IRAS 04489+3042               04520668+3047175 73.0279 30.7881  20.62 Y N Y Y Y  14.430  0.030 1                        M4     0.50 28       3.670  0.30 J 24                                                                         
Gaia EDR3 159959189288493568  Haro 6-39                     04520970+3037454 73.0404 30.6292  16.49 N N Y Y Y  13.250  0.020 1                        M5     5.00 46 :                        123.80   17.51  -18.77                      D4                        
Gaia EDR3 3406444051151221504 V1346 Tau                     04523075+1730257 73.1281 17.5071  11.78 N Y N N N   9.967  0.020 1     16.820   0.1960 14 K4     0.80  4       0.200  0.30 V 23   133.25   -6.19  -39.47  14.13  -7.07 -10.57 D2                        
Gaia EDR3 3405202462005029760 V1347 Tau                     04525015+1622092 73.2091 16.3691  11.76 N Y N N N   9.101  0.022 1     19.280   0.4000 14 K4.5   2.50 50       1.000  0.30 V 23   198.97  -12.75  -61.31  17.24 -24.20  -4.04 D2                        
Gaia EDR3 3406967556126256128 V1348 Tau                     04525707+1919504 73.2378 19.3306  11.92 N Y N N N   9.883  0.022 1     14.699   0.1170 14 K5     2.50 50       0.600  0.30 V 23   124.39   -2.60  -34.08  12.42  -7.72  -9.79 D4                        
Gaia EDR3 3405690061051973760 StHa 34 A                     04542368+1709534 73.5986 17.1648  13.50 Y N N N N  10.693  0.021 1     17.050   0.3400 26 M3.4   0.20 47       0.500  0.25 V 22   136.66   -7.70  -40.09  14.30  -6.98 -10.67 D2  U, R1  AabB    22,32  
Gaia EDR3 3405690061050667008 StHa 34 B                                      73.5989 17.1646  16.62 Y N N N N                                         M5.5   0.50 40                          144.06   -8.12  -42.26                      D2  R2                    
Gaia EDR3 3406664365793560320 HD 31281                      04550962+1826308 73.7901 18.4419   9.07 N Y N N N   7.974  0.027 1     13.900   0.5400 12 G1     0.80  4       0.500  0.30 V 23   116.35   -4.60  -32.12  11.42  -7.18  -9.98 D3                        
Gaia EDR3 156907907082740480  GM Aur                        04551098+3021595 73.7958 30.3664  11.73 Y N Y Y Y   9.340  0.020 1     15.150   0.5000 14 K6     1.00 47       0.300  0.25 V 22   154.45   20.15  -22.43  15.70 -14.33 -10.98 C4                        
Gaia EDR3 156915290131026816  L04-14                        04552333+3027366 73.8472 30.4600  17.19 Y Y Y Y Y  13.060  0.020 1                        M6.25  0.25 23       0.370  0.10 J 24   156.32   20.52  -22.44                      C4                        
Gaia EDR3 156900622818205312  LkCa 19                       04553695+3017553 73.9041 30.2985  10.34 Y Y Y Y Y   8.870  0.020 1     13.578   1.1200 14 K2     1.00 47       0.500  0.25 V 22   153.52   19.72  -22.20  14.23 -14.75 -10.20 C4                        
Gaia EDR3 157015075106952832  L04-15                        04554046+3039057 73.9186 30.6515  16.32 Y Y Y Y Y  12.720  0.020 1     25.210  13.8000 16 M5.25  0.25 23       0.100  0.30 V 23   149.71   19.96  -21.05  25.77 -12.80 -11.46 C4                        
Gaia EDR3 156901138214266112  L04-16                        04554535+3019389 73.9390 30.3274  14.71 Y N Y Y Y  11.440  0.020 1                        M4.7   0.20 47       0.700  0.25 V 22   152.85   19.65  -21.99                      C4                        
Gaia EDR3 156917493449670656  AB Aur                        04554582+3033043 73.9410 30.5511   7.11 Y N Y Y Y   5.940  0.020 1      8.900   0.9000 11 A1     1.00 47       0.550  0.25 V 22   152.19   20.04  -21.52   9.63 -14.84  -9.71 C4                        
Gaia EDR3 156915878541979264  L04-17                        04554757+3028077 73.9483 30.4687  14.54 Y Y Y Y Y  11.050  0.020 1     13.000   5.0000 25 M5     0.20 47       0.200  0.25 V 22   143.25   18.69  -20.37  13.56 -13.01  -9.53 C4                        
Gaia EDR3 156915878541979008  L04-18                        04554801+3028050 73.9501 30.4679  17.16 Y N Y Y Y  13.180  0.030 1                        M5.6   0.25 23       0.090  0.14 J 24   155.74   20.31  -22.15                      C4                        
Gaia EDR3 156916325218569856  XEST 26-052                   04554820+3030160 73.9509 30.5043  15.19 Y Y Y Y Y  11.890  0.020 1                        M4.5   0.25 34       0.120  0.14 J 17   153.53   20.10  -21.77                      C4                        
Gaia EDR3 156901168277114752  HD 31305                      04554822+3020165 73.9510 30.3378   7.61 N N Y Y Y   7.150  0.020 1                        A1          43       0.340  0.14 J 27   140.03   18.00  -20.11                      C4                        
Gaia EDR3 156900966415569920  L04-19                        04554969+3019400 73.9571 30.3277  16.61 Y N Y Y Y  12.810  0.020 1                        M6     0.25 23       0.080  0.14 J 24   158.67   20.37  -22.79                      C4  U      AB      33     
Gaia EDR3 156842486140929024  L04-20                        04555288+3006523 73.9705 30.1145  15.20 Y Y N N Y  11.645  0.021 1                        M5.25  0.25 23       0.200  0.10 J 24   156.27   19.57  -22.78                      C4                        
Gaia EDR3 157011536054213504  XEST 26-062                   04555605+3036209 73.9836 30.6057  13.96 Y N Y Y Y  10.470  0.020 1     14.400   1.1000 13 M4     0.20 47       0.850  0.25 V 22   171.11   22.59  -24.01  16.07 -16.96  -5.40 C3                        
Gaia EDR3 157018884742748032  L04-21                        04555636+3049374 73.9849 30.8269  15.48 Y Y Y Y Y  12.000  0.020 1      4.000   5.0000 25 M5     0.25 23       0.500  0.30 V 23   146.86   19.85  -20.25   5.00 -15.90  -8.73 C4                        
Gaia EDR3 157010573981545344  SU Aur                        04555938+3034015 73.9975 30.5670   9.25 Y N Y Y Y   7.200  0.020 1     14.260   0.4000 14 G4     1.00 47       0.650  0.25 V 22   153.30   20.14  -21.54  14.94 -14.53 -10.47 C4                        
Gaia EDR3 156904161871193088  XEST 26-071                   04560118+3026348 74.0050 30.4429  14.66 Y N Y Y Y  11.360  0.020 1      4.000   5.0000 25 M3.5   0.50 34       0.280  0.10 J 24   140.78   18.24  -19.96   5.11 -15.32  -6.41 C4                        
Gaia EDR3 156902512603777408  HBC 427                       04560201+3021037 74.0085 30.3509  11.11 Y Y Y Y Y   8.960  0.020 1     18.000   1.2900 21 K6     1.00 47       0.200  0.25 V 22   161.47   20.70  -23.05  18.76 -15.32 -10.58 C4  U      AB      2,31   
Gaia EDR3 3404930023639393920 V1351 Tau                     04561357+1554220 74.0566 15.9060  12.09 N Y N N N  10.150  0.022 1     18.966   0.0920 14 K7     0.80  4       0.100  0.30 V 23   124.48   -9.92  -37.47  14.96 -17.46 -11.57 D2                        
Gaia EDR3 3392863841302038272 RX J0456.7+1521               04564680+1521460 74.1950 15.3627  14.21 N Y N N N  11.189  0.022 1                        M3.5   0.50  4       0.200  0.30 V 23   110.81   -9.89  -33.82                      D2                        
Gaia EDR3 156577881796362496  PSO J074.1999+29.2197         04564798+2913113 74.1999 29.2197  15.99 N N Y Y Y  12.230  0.020 1                        M6     0.25 52       0.030  0.14 J 27   158.95   17.55  -24.25                      C3                        
Gaia EDR3 156629039151059328                                04565141+2939310 74.2142 29.6586  17.73 N N Y Y Y  13.740  0.030 1                        M7     0.50 49       0.000  0.10 J 27   147.30   17.16  -21.75                      C3                        
Gaia EDR3 3405307396646220416 V1353 Tau                     04565654+1600248 74.2356 16.0068  13.44 N Y N N N  10.771  0.021 1     19.800   0.5000  8 M1.5   0.50 50       0.500  0.30 V 23   146.08  -11.69  -43.42  17.13 -16.98  -7.24 D2                        
Gaia EDR3 156574617621217792                                04570011+2910593 74.2505 29.1830  15.15 N N N Y Y  11.810  0.020 1     23.000   5.0000 25 M5     0.25 53       0.200  0.10 J 27   157.67   17.25  -24.02  23.20 -15.06 -11.98 C3                        
Gaia EDR3 3392859619350454272 HD 286179                     04570064+1517531 74.2527 15.2980  10.14 N Y N N N   8.913  0.027 1     13.750   0.4800 12 G3     0.80  4       0.500  0.30 V 23   114.90  -10.43  -35.06  11.72  -4.87  -7.48 D2                        
Gaia EDR3 3392887171563820288 HD 286178                     04571766+1525094 74.3237 15.4193  10.60 N Y N N N   8.381  0.023 1     19.770   0.7000 14 K1     0.80  4       0.500  0.30 V 23   131.07  -11.76  -39.67  17.43 -17.25  -5.48 D2                        
Gaia EDR3 156948382855058176  2MASS J04572852+3029107 N     04572852+3029107 74.3688 30.4863  14.30 N N N Y Y  11.120  0.020 1                        M3.75  0.25 53       0.150  0.14 J 27   154.13   19.53  -21.09                      C4  R1                    
Gaia EDR3 156948382853116800  2MASS J04572852+3029107 S                      74.3691 30.4858  15.85 N N N Y Y                                         M5     0.25 53                          154.90   19.62  -21.19                      C4  R2                    
Gaia EDR3 3408608886467493376 V1354 Tau                     04573066+2014297 74.3777 20.2415  10.87 N Y N N N   9.283  0.021 1     14.800   0.5000  8 K3     0.80  4      -0.300  0.30 V 23   118.58   -2.28  -29.38  12.94  -6.68  -8.89 D3                        
Gaia EDR3 156930339697581440  L04-22                        04574903+3015195 74.4542 30.2553  20.81 Y Y Y Y Y  15.771  0.075 1                        M9.25  0.25 23       0.000  0.10 J 24                                                                         
Gaia EDR3 156640004202940672                                04575235+2954072 74.4681 29.9019  14.51 N N N Y Y  11.380  0.020 1     23.000   5.0000 25 M4.5   0.25 53       0.250  0.14 J 27   153.22   18.00  -21.74  23.33 -14.21 -12.05 C4                        
Gaia EDR3 3409036871368311424 V1207 Tau                     04583974+2046441 74.6656 20.7788  11.52 N Y N N N   9.591  0.022 1     19.043   0.1080 14 K7     0.80  4      -0.100  0.30 V 23   120.99   -1.73  -28.78  17.10 -15.28  -9.31 D3                        
Gaia EDR3 156728858488206080  HD 31648                      04584626+2950370 74.6928 29.8435   7.65 N N Y Y Y   6.870  0.020 1      5.000   2.9000 27 A3          43       1.550  0.14 J 24   152.74   17.49  -21.34   5.66 -16.49  -9.22 C4                        
Gaia EDR3 156730056780790528                                04584629+2954449 74.6929 29.9124  15.03 N N N Y Y  11.800  0.030 1     23.000   5.0000 25 M4     0.25 53       0.000  0.14 J 27   154.26   17.82  -21.44  23.41 -14.90 -12.14 C4                        
Gaia EDR3 156730056780026240                                04584681+2954407 74.6951 29.9112  13.33 N N N Y Y  10.360  0.020 1                        M4     0.25 53       0.290  0.14 J 27   153.03   17.67  -21.26                      C4                        
Gaia EDR3 155744074024631296  BS Tau A                      04585141+2831241 74.7142 28.5232  13.34 N N Y Y Y  10.390  0.020 1                        M2.5   0.50 46       0.340  0.10 J 24   142.13   13.60  -21.83                      C3  R1                    
Gaia EDR3 155744074023050368  BS Tau B                                       74.7146 28.5233  16.50 N N Y Y Y                                         M5.5   0.50 46       0.200  0.10 J 27   139.83   13.38  -21.47                      C3  R2                    
Gaia EDR3 156616124184955776                                04585189+2935461 74.7163 29.5960  16.11 N N N Y Y  12.670  0.020 1     17.000  21.4000 17 M5     0.25 53       0.110  0.10 J 27   154.21   17.09  -21.91  17.43 -15.55 -10.85 C3                        
Gaia EDR3 156732977357829888  [KW97] 20-19                  04590305+3003004 74.7627 30.0500  13.40 N N Y Y Y  10.700  0.020 1                        M2     0.25 51       0.000  0.14 J 24   153.09   17.88  -20.92                      C4                        
Gaia EDR3 155754583809675392                                04593087+2847231 74.8787 28.7896  17.34 N N N Y Y  13.540  0.020 1                        M5.5   0.50 53       0.000  0.10 J 27   157.80   15.44  -23.46                      C3                        
Gaia EDR3 3392562712554107392 V1840 Ori                     04594617+1430554 74.9424 14.5153  11.38 N Y N N N   9.656  0.023 1     19.875   0.1500 14 K4     0.80  4       0.200  0.30 V 23   147.33  -16.16  -44.76  16.63 -16.82  -7.71 D2                        
Gaia EDR3 156725353793541504  GZ Aur B                                       75.0129 30.0190  15.45 N N Y Y Y                                                                                 156.47   17.84  -20.94                      C4  R2                    
Gaia EDR3 156725349496991104  GZ Aur A                      05000310+3001074 75.0130 30.0183  14.49 N N Y Y Y  10.960  0.020 1                        M1.5   0.25 51       0.700  0.10 J 24   154.90   17.66  -20.73                      C4  R1                    
Gaia EDR3 3392806018157943040 HD 31950                      05002431+1505252 75.1013 15.0903   9.69 N Y N N N   8.667  0.021 1     13.940   0.8500 12 F5     1.00  6      -0.200  0.30 V 23   112.50  -11.54  -33.18  11.22  -6.91  -9.15 D3                        
Gaia EDR3 3405561727429486592 [LH98] 157                    05003003+1723591 75.1251 17.3997  11.53 N Y N N N  10.007  0.022 1     16.580   0.1500 27 G5     1.00  6       1.400  0.30 V 23   116.29   -7.94  -31.24  14.17  -7.08  -9.57 D3                        
Gaia EDR3 3419631520599185664                               05010116+2501413 75.2549 25.0280  13.42 N N N N Y  10.737  0.026 1     14.000   5.0000 25 M2     0.25 53                          155.66    6.37  -28.63  12.94 -18.10 -10.95 D1                        
Gaia EDR3 155868043961019264                                05021573+2903235 75.5656 29.0564  14.72 N N N Y N  11.400  0.020 1     20.900  17.8000 16 M4.5   0.25 53       0.090  0.14 J 27                                                                         
Gaia EDR3 3412249541265750912                               05023051+2216504 75.6271 22.2805  14.53 N N N N Y  11.579  0.020 1                        M3.75  0.25 53                          155.69   -0.32  -32.44                      D1                        
Gaia EDR3 155447893079715456                                05023483+2745499 75.6452 27.7637  15.03 N N Y Y Y  11.940  0.020 1                        M4.25  0.25 46       0.000  0.14 J 24   159.01   12.10  -23.82                      C3                        
Gaia EDR3 3412219751372660224 [SCH2006b] J0502377+2154050   05023773+2154045 75.6572 21.9012  16.63 N Y N N N  13.163  0.024 1     18.900   0.9000 19 M4.25  0.50 30       0.800  0.30 V 23   219.06   -1.72  -46.44  18.00  -9.24  -5.74 D5                        
Gaia EDR3 3419944920068400000                               05023985+2459337 75.6661 24.9926  14.88 N N Y N Y  11.775  0.023 1                        M4.25  0.25 46       0.000  0.14 J 24   150.69    5.49  -26.96                      D1                        
Gaia EDR3 155460331304956160                                05025773+2800419 75.7406 28.0115  14.07 N N N Y Y  11.020  0.030 1                        M4.5   0.25 53       0.300  0.14 J 27   160.37   12.62  -23.41                      C3                        
Gaia EDR3 3420008412568724736 V836 Tau                      05030659+2523197 75.7775 25.3887  12.64 Y N Y Y Y   9.910  0.020 1     18.150   0.5300 14 M0.8   0.20 47       0.600  0.25 V 22   164.03    6.73  -28.41  17.34 -11.87  -9.06 D1                        
Gaia EDR3 3419962546614118144 CIDA 8                        05044139+2509544 76.1725 25.1651  14.38 Y N Y Y Y  10.910  0.020 1     34.200   5.0000 18 M3.7   0.20 47       1.700  0.25 V 22   164.89    5.62  -28.09  33.07 -11.32 -11.86 D1                        
Gaia EDR3 157497210956668160  PSO J076.2495+31.7503         05045988+3145014 76.2496 31.7503  17.33 N N Y Y Y  13.570  0.030 1                        M5.5   0.50 52       0.000  0.10 J 27   167.17   21.26  -16.77                      C3                        
Gaia EDR3 3419989896965813376 CIDA 9 A                      05052286+2531312 76.3451 25.5251  14.87 Y N Y Y Y  12.810  0.040 1                        M1.8   0.20 47       1.350  0.25 V 22   171.17    6.44  -28.13                      D1  R1     AB             
Gaia EDR3 3419989892674105088 CIDA 9 B                                       76.3457 25.5255  17.91 Y N Y Y Y  13.590  0.020 2                        M4.6   0.20 47       0.050  0.25 V 22   161.82    6.08  -26.59                      D1  R2                    
Gaia EDR3 3419186939943738880 CIDA 10                       05061674+2446102 76.5698 24.7694  13.97 Y Y Y Y Y  10.790  0.020 1                        M4.2   0.20 47       0.550  0.25 V 22   171.64    4.23  -29.06                      D1  U      AB      31     
Gaia EDR3 3419110734340795648 CIDA 11                       05062332+2432199 76.5973 24.5388  13.47 Y N Y Y Y  10.420  0.020 1     29.000   5.0000 25 M4.2   0.20 47       0.350  0.25 V 22   162.87    3.44  -27.91  28.02 -12.36  -9.59 D1  U      AB      31     
Gaia EDR3 3408923003195121024 [SCH2006b] J0506466+2104298   05064662+2104296 76.6943 21.0748  15.55 Y Y N N Y  12.050  0.024 1     19.400   1.3000 19 M5.6   0.20 47      -0.200  0.25 V 22   154.65   -4.62  -31.95  18.15 -19.26  -4.79 D1                        
Gaia EDR3 3419134438264747648 RX J0507.2+2437               05071206+2437163 76.8003 24.6211  12.34 Y Y Y Y Y  10.140  0.020 1     18.740   1.2400 14 K6     1.00  8       0.800  0.30 V 23   167.40    3.41  -28.09  17.79 -12.52  -8.69 D1                        
Gaia EDR3 3418414193726125184                               05073903+2311068 76.9127 23.1851  15.43 N N Y Y Y  12.210  0.020 1      4.000   5.0000 25 M4.5   0.50 46       0.060  0.10 J 24   160.86   -0.22  -29.17   2.79 -13.24  -6.83 D1                        
Gaia EDR3 156430822114424576  RW Aur A                      05074953+3024050 76.9561 30.4012  12.18 Y N Y Y Y   8.380  0.020 1     15.000   0.6600 14 K0     1.00 47      -0.250  0.25 V 22   154.33   15.66  -16.31  15.55 -16.12 -11.79 C3  R1     AB      17     
Gaia EDR3 156430817820015232  RW Aur B                                       76.9565 30.4013  13.03 Y N Y Y Y                                         K6.5   1.00 47       0.100  0.25 V 22   180.07   18.28  -19.03                      C3  R2                    
Gaia EDR3 3419288030590780416 CIDA 12                       05075496+2500156 76.9790 25.0043  14.40 Y N Y Y Y  11.410  0.020 1     35.000   5.0000 18 M3.7   0.20 47       0.500  0.25 V 22   166.17    4.02  -26.83  33.90 -12.24 -11.38 D1                        
Gaia EDR3 156430577302380800                                05080636+3026233 77.0265 30.4397  14.62 N N N Y Y  11.320  0.020 1     34.900  14.3000 16 M4.5   0.25 53       0.120  0.14 J 27   153.76   15.59  -16.06  35.40 -14.09 -12.19 C3                        
Gaia EDR3 3419115128091798400                               05080709+2427123 77.0296 24.4533  14.38 N N Y Y Y  11.400  0.020 1     13.000   5.0000 25 M4     0.50 46       0.030  0.10 J 24   166.74    2.63  -27.76  11.94 -12.46  -8.57 D1                        
Gaia EDR3 3419115128091798272 [LH98] 168 A                  05080816+2427150 77.0340 24.4540  12.70 N Y Y Y Y   9.720  0.024 1     19.090   0.3500 27 K5     1.00  6       2.400  0.30 V 23                                                   R1                    
Gaia EDR3 3419115132386033280 [LH98] 168 B                                   77.0342 24.4543  14.73 N N Y Y Y                                                                                                                                 R2                    
Gaia EDR3 156385226743440512                                05084253+3026573 77.1772 30.4491  15.06 N N N Y Y  11.580  0.020 1     31.000   5.0000 25 M5.5   0.25 53       0.140  0.14 J 27   154.14   15.44  -15.79  31.54 -14.42 -11.70 C3                        
Gaia EDR3 155945696970055424                                05091964+2855332 77.3319 28.9258  15.56 N N N Y Y  12.240  0.020 1                        M5     0.25 53       0.180  0.14 J 27   150.84   11.62  -17.54                      C3                        
Gaia EDR3 155964354307956480                                05092844+2903003 77.3685 29.0500  12.77 N N N Y Y  10.670  0.020 1      6.170   7.7000 21 K7     0.25 53       0.000  0.14 J 27   165.10   12.95  -18.91   6.52 -15.93  -8.21 C3                        
Gaia EDR3 156413470446217984                                05095908+3036453 77.4962 30.6125  18.50 N N N Y Y  14.270  0.040 1                        M6.5   0.50 53       0.000  0.10 J 27   146.83   14.63  -14.22                      C3                        
Gaia EDR3 156413470448259968                                05095977+3036422 77.4991 30.6116  14.40 N N N Y Y  11.320  0.040 1                        M4.25  0.25 53       0.100  0.14 J 27   150.99   15.04  -14.61                      C3                        
Gaia EDR3 3422476266419055232 [LH98] 175                    05111053+2813504 77.7940 28.2306  10.69 N Y N N N   8.466  0.020 1     15.050   1.2000 12 K0     1.00  6       1.200  0.30 V 23   137.57    8.65  -16.17  15.19 -15.40  -7.83 C3                        
Gaia EDR3 3415706130944329216 2MASS J05122759+2253492 A     05122759+2253492 78.1150 22.8969  13.27 N Y Y Y Y  10.228  0.021 1                        M2.5   0.50 51       0.080  0.10 J 24   170.98   -2.88  -28.74                      D1  R1                    
Gaia EDR3 3415706130945884416 2MASS J05122759+2253492 B                      78.1151 22.8971  14.37 N N N N Y                                                                                                                                 R2                    
Gaia EDR3 3414676232147787136 [SCH2006b] J0516021+2214530   05160212+2214528 79.0089 22.2479  15.08 N Y N N N  11.671  0.024 1     20.900   0.5000 19 M5     0.20 47      -0.100  0.25 V 22   165.44   -5.73  -26.91  19.17 -14.11  -9.32 D1                        
Gaia EDR3 3415666239289777664 [SCH2006b] J0518028+2327126   05180285+2327127 79.5119 23.4534  16.38 N Y N N N  12.996  0.021 1     14.400   0.7000 19 M5.2   0.20 47       0.000  0.25 V 22   102.13   -2.21  -14.66  12.84 -18.73  -8.81 C10                       
Gaia EDR3 3417331587088693760 [SCH2006b] J0522333+2439254   05223326+2439251 80.6386 24.6570  16.27 N Y N N N  12.751  0.027 1     20.600   0.5000 19 M4.75  0.50 30       0.500  0.30 V 23   178.88   -2.56  -20.83  19.49 -13.63  -8.94 D1                        
Gaia EDR3 3417331587088694016 [SCH2006b] J0522335+2439197   05223346+2439197 80.6394 24.6554  16.41 N Y N N N  12.793  0.028 1     20.400   0.7000 19 M4.5   0.50 30       1.200  0.30 V 23   180.75   -2.59  -21.05  19.25 -14.32  -9.24 D1                        
Gaia EDR3 3401509404309694976 [LH98] 185                    05224999+1914102 80.7083 19.2360  12.90 N Y N N N  10.116  0.020 1                        M0     1.00  6       1.700  0.30 V 23    63.75   -6.04  -10.82                      D7                        
Gaia EDR3 3417279085408497920 [SCH2006b] J0523020+2428087   05230197+2428085 80.7582 24.4690  15.86 N Y N N N  12.608  0.019 1     20.300   0.5000 19 M4     0.50 30       0.700  0.30 V 23   178.25   -3.23  -20.80  19.09 -13.84  -9.36 D1                        
Gaia EDR3 3417304335519678976 [SCH2006b] J0523500+2435237   05234996+2435236 80.9582 24.5898  17.67 N Y N N N  13.810  0.024 1     19.400   0.7000 19 M6     0.50 30       0.500  0.30 V 23   174.13   -3.16  -19.65  18.12 -13.72 -10.27 D1                        
Gaia EDR3 3417960606523123968 V1364 Tau A                   05235463+2530479 80.9777 25.5131  11.87 N Y N N N   9.717        1 UL  14.200   0.5000 19 K7     2.50 50       0.300  0.30 V 23   105.99   -0.51  -10.97  13.25 -18.13  -8.71 C10 R1                    
Gaia EDR3 3417960606523879680 V1364 Tau B                   05235481+2530447 80.9785 25.5122  13.95 N Y N N N  10.141        1 UL  14.900   0.5000 19 M3     0.50 50                          106.02   -0.52  -10.97  13.96 -19.81  -8.51 C10 R2                    
Gaia EDR3 3401526073080426880 [LH98] 190                    05242572+1922070 81.1071 19.3685  13.12 N Y N N N   9.464  0.024 1     11.920   0.9800 27 M0           6 >     3.000  0.30 V 23    57.01   -5.50   -9.28  10.04  -5.95  -9.64 D7                        
Gaia EDR3 3397228597522315136 [LH98] 196                    05285655+1703133 82.2356 17.0537  14.90 N Y N N N  13.419  0.019 1                        M0     1.00  6       1.900  0.30 V 23  1081.76 -153.44 -183.89                      NM                        
Gaia EDR3 3416236744087968768 V1366 Tau                     05294247+2334110 82.4270 23.5695  12.36 N Y N N N   9.659  0.021 1     17.100   0.5000 19 K7     2.50 50       2.000  0.30 V 23   117.56   -5.42  -12.12  15.71 -16.91  -6.50 C9                        
Gaia EDR3 3416562169467254656 [SCH2006b] J0531021+2333579   05310205+2333576 82.7586 23.5659  15.40 N Y N N N  12.287  0.027 1     20.900   0.5000 19 M4     0.50 30       0.100  0.30 V 23   164.43   -8.06  -16.22  19.49 -14.25  -8.39 D1                        
Gaia EDR3 3416562165170279424 [SCH2006b] J0531026+2334022   05310261+2334020 82.7609 23.5672  15.32 N Y N N N  12.268  0.025 1     20.600   0.5000 19 M4     0.50 30       0.100  0.30 V 23   165.25   -8.10  -16.29  19.19 -14.20  -8.45 D1                        
Gaia EDR3 3416676170784043008 [SCH2006b] J0532021+2423030   05320210+2423028 83.0088 24.3841  17.20 N Y N N N  13.690  0.026 1     20.700   0.6000 19 M6     0.20 47      -0.150  0.25 V 22   174.48   -6.83  -15.25  19.47 -14.22  -8.69 D1                        
Gaia EDR3 3402879022138140544 [SCH2006b] J0533363+2102276   05333627+2102276 83.4012 21.0408  15.19 N Y N N N  11.932  0.024 1     16.700   0.5000 19 M4.5   0.50 30      -0.100  0.30 V 23   105.63   -9.74  -12.06  14.04 -19.35  -8.91 C9                        
Gaia EDR3 3404440083835128704 [SCH2006b] J0534480+2243142   05344797+2243139 83.6999 22.7204  15.98 N Y N N N  12.831  0.032 1     20.600   0.5000 19 M4.25  0.50 30      -0.100  0.30 V 23   163.02  -11.38  -15.32  18.94 -14.48  -8.27 D1                        
Gaia EDR3 3404243928385333376 [SCH2006b] J0536190+2242428   05361898+2242426 84.0791 22.7117  15.46 N Y N N N  12.138  0.024 1     15.500   0.5000 19 M4.75  0.50 30      -0.400  0.30 V 23   106.97   -7.83   -9.50  13.42 -18.93  -8.68 C9                        
Gaia EDR3 3403016495451584000 [LH98] 211                    05363633+2139330 84.1514 21.6590  12.03 N Y N N N   9.403  0.022 1     15.421   0.3510 27 K4     1.00  6       2.600  0.30 V 23   101.08   -9.05   -9.89  12.98 -20.23  -7.21 C9                        
Gaia EDR3 3404716306067442048 [SCH2006b] J0537385+2428518   05373850+2428517 84.4105 24.4809  15.21 N Y N N N  11.668  0.022 1     14.700   0.6000 19 M5.5   0.20 47      -0.250  0.25 V 22   111.32   -5.54   -7.53  13.18 -18.87  -9.02 C9                        
Gaia EDR3 3404396107665898752 [SCH2006b] J0539009+2322081   05390093+2322079 84.7539 23.3687  16.39 N Y N N N  12.682  0.024 1     14.800   0.6000 19 M5.8   0.20 47      -0.250  0.25 V 22   110.43   -7.64   -8.10  12.88 -18.95  -8.99 C9                        


==> anc/table2_mrt.txt <==
Title: Gaia EDR3 Reveals the Substructure and Complicated Star Formation 
       History of the Greater Taurus-Auriga Star Forming Complex 
Authors: Krolikowski D.M., Kraus A.L., Rizzuto A.C.
Table: Census of the Taurus-Auriga Complex without Gaia EDR3 Sources
================================================================================
Byte-by-byte Description of file: table2_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1- 29 A29    ---    Name       Adopted common name
  31- 46 A16    ---    2MASSJ     2MASS Point Source Catalog ID
  48- 57 F10.7  deg    RAdeg      Right ascension (J2000)
  59- 68 F10.7  deg    DEdeg      Declination (J2000)
      70 A1     ---    Internal   Object in internal Taurus list
      72 A1     ---    Kraus+17   Object in sample of Kraus+ 17
      74 A1     ---    Luhman18   Object in sample of Luhman 18
      76 A1     ---    Esplin19   Object in sample of Esplin & Luhman 19
      78 A1     ---    Galli+19   Object in sample of Galli+ 19
  80- 86 F7.3   mag    Jmag       ? J magnitude
  88- 93 F6.3   mag  e_Jmag       ? Uncertainty in Jmag
      95 I1     ---  r_Jmag       ? Reference for Jmag (1)
  97- 98 A2     ---  f_Jmag       Flag for Jmag (2) 
 100-104 F5.1   km/s   RVel       ? Radial velocity
 106-112 F7.3   km/s e_RVel       ? Uncertainty in RVel 
 114-115 I2     ---  r_RVel       ? Reference for RVel
 117-121 A5     ---    SpType     Spectral type
 123-127 F5.2   ---  e_SpType     ? Lower uncertainty in SpType 
 129-133 F5.2   ---  E_SpType     ? Upper uncertainty in SpType
 135-136 I2     ---  r_SpType     ? Reference for SpType (1)  
 138-140 A3     ---  f_SpType     Flag for SpType (3) 
 142-147 F6.2   mag    Amag       ? Extinction in Band
 149-154 F6.2   mag  e_Amag       ? Uncertainty in Amag
     156 A1     ---    Band       ? Extinction band
 158-159 I2     ---  r_Amag       ? Reference for Amag 
 161-162 A2     ---    BinFlag    Binary system flag
 164-165 A2     ---    SysArc     System architecture overview   
 167-170 A4     ---    BinRef     Binary reference (1)
--------------------------------------------------------------------------------
Note (1): 
 J photometry references:
    1 = Cutri et al. (2003) [2003yCat.2246....0C];
    2 = Esplin & Luhman (2019) [2019AJ....158...54E];
 RV references:
    1 = Wilson (1953) [1953GCRV..C......0W];
    2 = Hartmann et al. (1986) [1986ApJ...309..275H];
    3 = Walter et al. (1988) [1988AJ.....96..297W];
    4 = Reipurth et al. (1990) [1990A&A...235..197R];
    5 = Mathieu et al. (1997) [1997AJ....113.1841M];
    6 = Sartoretti et al. (1998) [1998A&A...334..592S];
    7 = Reid & Hawley (1999) [1999AJ....117..343R];
    8 = Wichmann et al. (2000) [2000A&A...359..181W];
    9 = Muzerolle et al. (2003) [2003ApJ...592..266M];
   10 = White & Basri (2003) [2003ApJ...582.1109W];
   11 = Gontcharov (2006) [2006AstL...32..759G];
   12 = White et al. (2007) [2007AJ....133.2524W];
   13 = Scelsi et al. (2008) [2008A&A...490..601S];
   14 = Nguyen et al. (2012) [2012ApJ...745..119N];
   15 = Torres et al. (2013) [2013ApJ...773...40T];
   16 = Guo et al. (2015) [2015RAA....15.1182G];
   17 = Luo et al. (2015) [2015RAA....15.1095L];
   18 = Zhong et al. (2015) [2015RAA....15.1154Z];
   19 = Kraus et al. (2017) [2017ApJ...838..150K];
   20 = Gagne et al. (2018) [2018ApJ...856...23G];
   21 = Gaia Collaboration et al. (2018a) [2018A&A...616A...1G];
   22 = Kiman et al. (2019) [2019AJ....157..231K];
   23 = Kounkel et al. (2019) [2019AJ....157..196K];
   24 = Luo et al. (2019) [2019yCat.5164....0L];
   25 = Zhong et al. (2019)  [2019ApJS..244....8Z];
   26 = This work. 
 Spectral type references:
    1 = Carr et al. (1987) [1987ApJ...321L..71C];
    2 = Walter et al. (1988) [1988AJ.....96..297W];
    3 = Kenyon & Hartmann (1995) [1995ApJS..101..117K];
    4 = Wichmann et al. (1996) [1996A&A...312..439W];
    5 = Bricen #o et al. (1999) [1999AJ....118.1354B];
    6 = Li & Hu (1998) [1998A&AS..132..173L];
    7 = Luhman & Rieke (1998) [1998ApJ...497..354L];
    8 = Bricen #o et al. (1999) [1999AJ....118.1354B];
    9 = Duchene et al. (1999)  [1999A&A...351..954D];
   10 = Gizis et al. (1999) [1999AJ....118..997G];
   11 = White et al. (1999) [1999ApJ...520..811W];
   12 = Luhman (2000) [2000ApJ...544.1044L];
   13 = Martin (2000) [2000AJ....120.2114M];
   14 = Martin et al. (2001) [2001ApJ...561L.195M];
   15 = Briceno et al. (2002) [2002ApJ...580..317B];
   16 = Duchene et al. (2002) [2002ApJ...568..771D];
   17 = Prato et al. (2002) [2002ApJ...579L..99P];
   18 = Hartigan & Kenyon (2003) [2003ApJ...583..334H];
   19 = Luhman et al. (2003) [2003ApJ...590..348L];
   20 = Walter et al. (2003) [2003AJ....125.2123W];
   21 = White & Basri (2003) [2003ApJ...582.1109W];
   22 = Abt (2004) [2004ApJS..155..175A];
   23 = Luhman (2004) [2004ApJ...617.1216L];
   24 = White & Hillenbrand (2004) [2004ApJ...616..998W];
   25 = Guieu et al. (2006) [2006A&A...446..485G];
   26 = Itoh et al. (2005) [2005ApJ...620..984I];
   27 = White & Hillenbrand (2005) [2005ApJ...621L..65W];
   28 = Luhman (2006) [2006ApJ...645..676L];
   29 = Luhman et al. (2006) [2006ApJ...647.1180L];
   30 = Slesnick et al. (2006b) [2006AJ....132.2665S];
   31 = Beck (2007) [2007AJ....133.1673B];
   32 = Scelsi et al. (2008) [2008A&A...490..601S];
   33 = Kraus & Hillenbrand (2009) [2009ApJ...704..531K];
   34 = Luhman et al. (2009a) [2009ApJ...703..399L];
   35 = Prato et al. (2009) [2009AJ....137.3931P];
   36 = Schaefer et al. (2009) [2009ApJ...701..698S];
   37 = Connelley & Greene (2010) [2010AJ....140.1214C];
   38 = Luhman et al. (2010) [2010ApJS..186..111L];
   39 = Rebull et al. (2010) [2010ApJS..186..259R];
   40 = Dahm & Lyke (2011) [2011PASP..123.1383D];
   41 = Nguyen et al. (2012) [2012ApJ...745..119N];
   42 = Andrews et al. (2013) [2013ApJ...771..129A];
   43 = Mooley et al. (2013) [2013ApJ...771..110M];
   44 = Aberasturi et al. (2014) [2014AJ....148...36A];
   45 = Davies et al. (2014) [2014MNRAS.444.1157D];
   46 = Esplin et al. (2014) [2014ApJ...784..126E];
   47 = Herczeg & Hillenbrand (2014) [2014ApJ...786...97H];
   48 = Bowler & Hillenbrand (2015) [2015ApJ...811L..30B];
   49 = Esplin & Luhman (2017) [2017AJ....154..134E];
   50 = Kraus et al. (2017) [2017ApJ...838..150K];
   51 = Luhman et al. (2017) [2017AJ....153...46L];
   52 = Luhman (2018) [2018AJ....156..271L];
   53 = Esplin & Luhman (2019) [2019AJ....158...54E];
 Extinction references:
    1 = Carr et al. (1987) [1987ApJ...321L..71C];
    2 = Kenyon & Hartmann (1995) [1995ApJS..101..117K];
    3 = Bricen #o et al. (1998) [1998AJ....115.2074B];
    4 = Luhman & Rieke (1998) [1998ApJ...497..354L];
    5 = Bricen #o et al. (1999) [1999AJ....118.1354B];
    6 = White et al. (1999) [1999ApJ...520..811W];
    7 = Martin (2000) [2000AJ....120.2114M];
    8 = Bricen #o et al. (2002) [2002ApJ...580..317B];
    9 = Hartigan & Kenyon (2003) [2003ApJ...583..334H];
   10 = White & Basri (2003) [2003ApJ...582.1109W];
   11 = White & Hillenbrand (2004) [2004ApJ...616..998W];
   12 = Itoh et al. (2005) [2005ApJ...620..984I];
   13 = Guieu et al. (2006) [2006A&A...446..485G];
   14 = Beck (2007) [2007AJ....133.1673B];
   15 = Scelsi et al. (2008) [2008A&A...490..601S];
   16 = Kraus & Hillenbrand (2009) [2009ApJ...704..531K];
   17 = Luhman et al. (2009a) [2009ApJ...703..399L];
   18 = Prato et al. (2009) [2009AJ....137.3931P];
   19 = Connelley & Greene (2010) [2010AJ....140.1214C];
   20 = Rebull et al. (2010) [2010ApJS..186..259R];
   21 = Esplin et al. (2014) [2014ApJ...784..126E];
   22 = Herczeg & Hillenbrand (2014) [2014ApJ...786...97H];
   23 = Kraus et al. (2017) [2017ApJ...838..150K];
   24 = Luhman et al. (2017) [2017AJ....153...46L];
   25 = Bai et al. (2018) [2018ApJS..235...16B];
   26 = Anders et al. (2019) [2019A&A...628A..94A];
   27 = Esplin & Luhman (2019) [2019AJ....158...54E];
 Binary references:
    1 = Leinert & Haas (1989) [1989ApJ...342L..39L];
    2 = Mathieu et al. (1989) [1989AJ.....98..987M];
    3 = Chen et al. (1990) [1990ApJ...357..224C];
    4 = Leinert et al. (1993) [1993A&A...278..129L];
    5 = Ghez et al. (1993) [1993AJ....106.2005G];
    6 = Welty (1995) [1995AJ....110..776W];
    7 = Simon et al. (1995) [1995ApJ...443..625S];
    8 = Simon et al. (1996) [1996ApJ...469..890S];
    9 = Ghez et al. (1997) [1997ApJ...490..353G];
   10 = Bricen #o et al. (1998) [1998AJ....115.2074B];
   11 = Sartoretti et al. (1998) [1998A&A...334..592S];
   12 = Woitas & Leinert (1998) [1998A&A...338..122W];
   13 = Padgett et al. (1999) [1999AJ....117.1490P];
   14 = Duchene et al. (1999) [1999A&A...351..954D];
   15 = Richichi et al. (1999) [1999A&A...346..501R];
   16 = Mathieu et al. (2000) [2000prpl.conf..703M];
   17 = White & Ghez (2001) [2001ApJ...556..265W];
   18 = Mason & Hartkopf (2001) [2001usno.book.....M];
   19 = Duchene et al. (2002) [2002ApJ...568..771D];
   20 = Smith et al. (2005) [2005A&A...431..307S];
   21 = Itoh et al. (2005) [2005ApJ...620..984I];
   22 = White & Hillenbrand (2005) [2005ApJ...621L..65W];
   23 = Kraus et al. (2006) [2006ApJ...649..306K];
   24 = Correia et al. (2006) [2006A&A...459..909C];
   25 = Boden et al. (2007) [2007ApJ...670.1214B];
   26 = Duchene et al. (2007) [2007A&A...476..229D];
   27 = Konopacky et al. (2007) [2007ApJ...663..394K];
   28 = Kraus & Hillenbrand (2007) [2007ApJ...662..413K];
   29 = Ireland & Kraus (2008) [2008ApJ...678L..59I];
   30 = Luhman et al. (2009b) [2009ApJ...691.1265L];
   31 = Kraus et al. (2011) [2011ApJ...731....8K];
   32 = Dahm & Lyke (2011) [2011PASP..123.1383D];
   33 = Kraus & Hillenbrand (2012) [2012ApJ...757..141K];
   34 = Daemgen et al. (2015) [2015ApJ...799..155D].
Note (2): 
   UL = upper limit measurement
Note (3):
    < = Spectral type earlier than reported value
    > = Spectral type later than reported value
    : = Only has class measurement
  bin = Spectral type is in bin of range given
   +- = Asymmetric uncertainties adopted
--------------------------------------------------------------------------------
UGCS J040132.09+260733.2                       60.3837000 26.1258940 N N N Y N  17.000  0.020 2                     M9.5   0.5   0.5  53       0.00   0.10 J 27           
IRAS 04016+2612                                61.1787917 26.3173056 Y N N N N                                                                                            
IRAS 04016+2610               04044307+2618563 61.1794610 26.3156640 Y N Y Y Y  14.129        1 UL                  K3     2.    2.   35       0.00   1.60 V 18           
2MASS J04105425+2501266       04105425+2501266 62.7260620 25.0240650 N N Y Y Y  16.201  0.093 1                     M2     1.    1.   51       2.58   0.14 J 24           
IRAS 04108+2803 B             04135471+2811328 63.4779870 28.1924720 Y N Y Y Y  16.481  0.115 1                     K2     2.   11.   37 +-   17.60   7.60 V 19           
IRAS 04111+2800G                               63.5512040 28.1436580 N N Y Y Y                                      K9.75  3.75  3.75 38 bin                              
2MASS J04143062+2807020       04143062+2807020 63.6276080 28.1172430 N N Y Y Y  15.290  0.050 1                     M6     0.5   0.5  49       5.16   0.30 J 27           
2MASS J04144158+2809583       04144158+2809583 63.6732890 28.1662010 N Y Y Y Y  17.240  0.020 2                     M9.75  0.5   0.5  51       0.56   0.10 J 24           
2MASS J04153452+2913469       04153452+2913469 63.8938590 29.2297170 N N Y Y Y  17.326        1 UL                  M0    10.   10.   51 bin                              
SSTB213 J041757.75+274105.5 A                  64.4904167 27.6852778 Y N N N N                                                                                            
SSTB213 J041757.75+274105.5 B                  64.4906250 27.6847222 Y N N N N                                                                                            
UGCS J041757.97+283233.9                       64.4915460 28.5427610 N N N Y N  19.550  0.040 2                     L3     4.    4.   53       0.99   0.10 J 27           
V410 Anon 24                  04182239+2824375 64.5933100 28.4104330 Y N N N N  15.151  0.040 1                     G1     2.    2.    7       6.97        J  4           
V410 Anon 25                  04182909+2826191 64.6212400 28.4386430 Y N Y Y Y  14.900  0.040 1                     M1     2.    2.    7       7.22   0.30 J 24           
SSTtau 041831.2+282617                         64.6301790 28.4383250 N N Y Y Y                                                                                            
V410 X-ray 2                  04183444+2830302 64.6435290 28.5083960 Y N Y Y Y  13.770  0.030 1     18.1   0.156 23 M0     2.    2.    7       6.49   0.30 J 24           
LR-1                          04184133+2827250 64.6722180 28.4569470 Y N Y Y Y  16.225  0.086 1     16.8   0.269 23 K4.5   0.5   0.5  12       7.05   0.30 J 24           
V410 Anon 20                  04184505+2820528 64.6877460 28.3480010 Y N N N N  16.399  0.087 1                     K3     2.    2.    7       6.87        J  4           
2MASS J04184530+2758484       04184530+2758484 64.6887500 27.9801310 N N Y Y Y  16.689  0.121 1                     M9.25  0.5   0.5  49       0.15   0.10 J 27           
IRAS 04166+2706                                64.9270830 27.2268610 Y N Y Y Y                                      K9.75  3.75  3.75 38 bin                              
[GKH94] 41                    04194657+2712552 64.9440610 27.2153360 Y N Y Y Y  18.910  0.080 2                     M7.5   1.5   1.5  34       7.61   0.30 J 17           
UGCS J041947.38+281534.4                       64.9474170 28.2595610 N N N Y N  18.080  0.040 2                     L0.75  1.25  1.25 53       0.42   0.10 J 27           
2MASS J04195040+2820485       04195040+2820485 64.9600380 28.3468270 N N Y Y Y  17.094  0.156 1                     L0     0.5   0.5  49       0.00   0.10 J 27           
IRAS 04169+2702               04195844+2709570 64.9935390 27.1658520 Y N Y Y Y  17.740  0.040 2                     M2    12.    2.   37 +-   39.20  13.15 V 19           
2MASS J04202144+2813491       04202144+2813491 65.0893450 28.2303260 Y N Y Y Y  15.827  0.068 1                     M0     1.    1.   39       3.50        V 20           
2MASS J04204301+2810364       04204301+2810364 65.1792240 28.1767810 N N Y Y Y  16.775  0.119 1                     M9.25  0.5   0.5  49       0.15   0.10 J 27           
UGCS J042047.50+265507.0      04204748+2655069 65.1978600 26.9185870 N N N Y N  16.885  0.146 1                     M9.5   0.5   0.5  53       0.00   0.10 J 27           
UGCS J042106.37+270654.5      04210636+2706545 65.2765170 27.1151580 N N N Y N  17.100  0.020 2                     M9.5   0.5   0.5  53       0.25   0.10 J 27           
2MASS J04210749+2703022       04210749+2703022 65.2812160 27.0506190 N N Y Y Y  18.670  0.080 2                     M6     1.    1.   49       8.46   0.30 J 27           
IRAS 04181+2654 B             04211038+2701372 65.2932850 27.0270160 Y N Y Y Y  18.610  0.060 2                     K7     1.    1.   31      40.50        V 14           
IRAS 04181+2654 A             04211146+2701094 65.2977870 27.0192790 Y N Y Y Y  16.222  0.082 1     15.2   2.610 23 M3     2.    2.   31      17.80        V 14           
UGCS J042138.49+275414.5      04213847+2754146 65.4103150 27.9040620 N N N Y N  16.730  0.122 1                     M9.5   0.5   0.5  53       0.25   0.10 J 27           
IRAS 04191+1523 B             04220007+1530248 65.5003150 15.5069020 N N Y Y Y  18.546        1 UL                  M7     1.    1.   38 bin                              
IRAS 04191+1523 A             04220043+1530212 65.5018310 15.5058930 N N Y Y Y  16.744        1 UL                  K9.75  3.75  3.75 38 bin                              
FS Tau B                      04220069+2657324 65.5029060 26.9590240 Y N Y Y Y  15.082  0.082 1                     M3.5   0.5   0.5  18       5.15   0.25 V  9 U2 AB 3,17
UGCS J042201.36+265512.1                       65.5056710 26.9200470 N N Y Y Y  18.090  0.040 2                     L1     2.    2.   49       0.56   0.10 J 27           
UGCS J042202.05+194749.7      04220204+1947499 65.5085300 19.7972220 N N N Y N  16.634  0.133 1                     M9     0.5   0.5  53       0.28   0.10 J 27           
UGCS J042438.53+264118.5                       66.1605380 26.6884810 N N N Y N  17.540  0.030 2                     M9.5   0.5   0.5  53       0.48   0.10 J 27           
UGCS J042443.77+270453.4                       66.1823580 27.0815030 N N N Y N  18.230  0.040 2                     L0.75  1.25  1.25 53       0.11   0.10 J 27           
IRAS 04239+2436 A             04265629+2443353 66.7345710 24.7264800 Y N Y Y Y  15.754  0.092 1                     K9.75  3.75  3.75 38 bin                    U  AB 26  
DG Tau B                      04270266+2605304 66.7610870 26.0917930 Y N Y Y Y  15.600  0.072 1                                                                           
2MASS J04274951+2738155       04274951+2738155 66.9563170 27.6376590 N N Y Y Y  16.096  0.091 1                     M9.5   0.5   0.5  49       0.28   0.10 J 27           
L1521F-IRS                                     67.1620000 26.8596110 N N Y Y Y                                      M7     1.    1.   38 bin                              
2MASS J04293209+2430597       04293209+2430597 67.3837310 24.5165980 Y N Y Y Y  17.880  0.040 2                     K9.75  3.75  3.75 38 bin                              
L1551 IRS 5                   04313407+1808049 67.8919890 18.1346950 Y N Y Y Y  13.710  0.060 1                     K2     2.    2.    1      18.00   1.00 V  1           
L1551 IRS 5 B                                  67.8922900 18.1346250 Y N N N N                                                                                            
L1551 NE                      04314444+1808315 67.9351950 18.1420940 Y N Y Y Y  16.607  0.157 1                     K6                38 <                                
UGCS J043149.64+232252.2      04314964+2322524 67.9568730 23.3812270 N N N Y N  16.623  0.159 1                     L0.5   1.5   1.5  53       0.56   0.10 J 27           
2MASS J04320157+1815229       04320157+1815229 68.0065550 18.2563780 N N Y Y Y  16.960  0.020 2                     M9.5   0.5   0.5  49       0.56   0.10 J 27           
UGCS J043220.40+222953.9      04322041+2229539 68.0850500 22.4983290 N N N Y N  16.826  0.192 1                     M9.5   0.5   0.5  53       0.00   0.10 J 27           
IRAS 04295+2251               04323205+2257266 68.1335620 22.9574090 Y N Y Y Y  14.890  0.040 1     15.8   0.995 23 K7     2.    2.   31       5.09   0.14 J 24           
UGCS J043242.95+181742.3                       68.1789710 18.2950690 N N N Y N  18.910  0.050 2                     L2     2.    2.   53       0.37   0.10 J 27           
IRAS 04302+2247               04331650+2253204 68.3187540 22.8890000 Y N Y Y Y  14.680  0.060 1    -36.9  18.800 23 K9.75  3.75  3.75 38 bin                              
UGCS J043328.48+175833.0                       68.3686540 17.9758470 N N N Y N  17.750  0.030 2                     L0     1.    1.   53       0.42   0.10 J 27           
UGCS J043354.07+225119.1                       68.4753000 22.8553280 N N Y Y Y  17.950  0.050 2                     L0.5   1.5   1.5  49       0.42   0.10 J 27           
UGCS J043506.95+230750.7                       68.7789710 23.1307470 N N N Y N  17.350  0.030 2                     L0     1.    1.   53       0.28   0.10 J 27           
IRAS 04325+2402 C             04353536+2408266 68.8973410 24.1407300 N N Y Y Y  16.848        1 UL                  M7     1.    1.   38 bin                              
IRAS 04325+2402               04353539+2408194 68.8974650 24.1387290 Y N Y Y Y  17.129  0.221 1                     K9.75  3.75  3.75 38 bin                              
UGCS J043555.45+225313.5                       68.9810500 22.8870810 N N N Y N  17.410  0.030 2                     L0.5   1.5   1.5  53       0.42   0.10 J 27           
2MASS J04360678+2425500       04360678+2425500 69.0282900 24.4305780 N N Y Y Y  16.887  0.165 1                     M9.5   0.5   0.5  49       0.00   0.10 J 27           
2MASS J04373705+2331080       04373705+2331080 69.4043770 23.5189080 Y N Y Y Y  17.384  0.188 1                     L0     0.5   0.5  34       0.00   0.14 J 17           
UGCS J043907.76+264236.0                       69.7823290 26.7100060 N N N Y N  18.200  0.040 2                     L1.75  2.25  2.25 53       0.56   0.10 J 27           
IRAS 04361+2547               04391389+2553208 69.8078870 25.8891330 Y N Y Y Y  16.438  0.120 1     23.1   6.080 23 K6                38 <                                
IRAS 04365+2535               04393519+2541447 69.8966400 25.6957570 Y N Y Y Y  17.550  0.030 2                     K6                38 <                                
IRAS 04368+2557                                69.9741670 26.0529170 Y N Y Y Y                                                                                            
IRAS 04381+2540               04411267+2546354 70.3028300 25.7765060 Y N Y Y Y  17.150  0.225 1                     K9.75  3.75  3.75 38 bin                              
ITG 40                        04412464+2543530 70.3526850 25.7313960 Y N Y Y Y  16.710  0.137 1                     M3.5   0.5   0.5  29       7.47   0.30 J 24           
UGCS J045210.35+303734.3                       73.0431380 30.6261940 N N Y Y Y  17.070  0.020 2                     M9.5   0.5   0.5  49       0.28   0.10 J 27           
UGCS J045636.84+302823.3                       74.1534960 30.4731530 N N N Y N  17.130  0.020 2                     M9.5   0.5   0.5  53       0.00   0.10 J 27           
UGCS J050418.06+242302.3                       76.0752580 24.3839670 N N N Y N  17.260  0.030 2                     L0     0.5   0.5  53       0.00   0.10 J 27           
2MASS J05044950+2510187       05044950+2510187 76.2062680 25.1718860 N N Y Y Y  17.120  0.020 2                     L0     0.5   0.5  49       0.76   0.10 J 27           

